Tracing Transcendentality in Protected Correlators of N=4 SYM

We study two-point functions of protected scalar operators in N=4 SYM, focusing on their transcendentality properties in dimensional reduction, where quantum corrections are subleading in the regulator. We compute the correlators explicitly through two loops and operators up to classical dimension 10, for all trace structures. The one-loop correction is universal. At two loops, we find a controlled partial breaking of uniform transcendentality for higher-dimensional operators, which can be cancelled by suitable combinations of correlators in a fully predictable way. A main result is a complete planar extrapolation for two-loop correlators at arbitrary dimension and trace structure, whose dependence is entirely controlled by the number of stress-tensor multiplet factors in the operator. The perturbative results agree with localization predictions in all cases where comparisons are possible.

==> data.m <==
(* ::Package:: *)

color={{((-4+Nc^2) (-1+Nc^2))/Nc},{((-1+Nc^2) (18-6 Nc^2+Nc^4))/Nc^2,(2 (-1+Nc^2) (-3+2 Nc^2))/Nc,(2 (-1+Nc^2) (Nc^2+Nc^4))/Nc^2},{((-1+Nc^2) (-96+24 Nc^2-4 Nc^4+Nc^6))/Nc^3,(6 (-1+Nc^2) (8-6 Nc^2+Nc^4))/Nc^2,(6 (-1+Nc^2) (-20+Nc^2+Nc^4))/(5 Nc)},{((-1+Nc^2) (600-60 Nc^4+6 Nc^6+Nc^8))/Nc^4,-((4 (-1+Nc^2) (90-60 Nc^2+13 Nc^4-2 Nc^6))/Nc^3),(4 (-1+Nc^2) (162-72 Nc^2+17 Nc^4+Nc^6))/(3 Nc^2),-((3 (-1+Nc^2) (160-120 Nc^2+32 Nc^4-3 Nc^6))/Nc^3),(12 (-1+Nc^2) (24-10 Nc^2+Nc^4))/Nc^2,(3 (-4+Nc^2)^2 (-1+Nc^2) (8+Nc^2))/Nc^2,(40 (-1+Nc^2) (3-3 Nc^2+Nc^4))/Nc^2,(8 (-1+Nc^2) (-9+3 Nc^2+2 Nc^4))/Nc,(24 (-4+Nc^2) (-1+Nc^2))/Nc,8 (-1+Nc^2) (3+4 Nc^2+Nc^4)},{((-1+Nc^2) (-4320-1800 Nc^2+1560 Nc^4-342 Nc^6+29 Nc^8+Nc^10))/Nc^5,(10 (-1+Nc^2) (288-120 Nc^2-Nc^6+Nc^8))/Nc^4,(10 (-1+Nc^2) (-1344+720 Nc^2-252 Nc^4+35 Nc^6+Nc^8))/(7 Nc^3),(12 (-1+Nc^2) (360-210 Nc^2+50 Nc^4-9 Nc^6+Nc^8))/Nc^4,(120 (-1+Nc^2) (-168+94 Nc^2-25 Nc^4+3 Nc^6))/(7 Nc^3),(12 (-1+Nc^2) (-2520+1398 Nc^2-260 Nc^4+13 Nc^6+Nc^8))/(7 Nc^3),(24 (-1+Nc^2) (-60+55 Nc^2-22 Nc^4+3 Nc^6))/Nc^3,(120 (-1+Nc^2) (56-34 Nc^2+Nc^4+Nc^6))/(7 Nc^2),(24 (-1+Nc^2) (420-229 Nc^2+23 Nc^4+2 Nc^6))/(7 Nc^2),(24 (-1+Nc^2) (-140-13 Nc^2+8 Nc^4+Nc^6))/(7 Nc)},{((-1+Nc^2) (35280+35280 Nc^2-23520 Nc^4+5376 Nc^6-804 Nc^8+71 Nc^10+Nc^12))/Nc^6,((-1+Nc^2) (-25200 Nc+7560 Nc^5-2172 Nc^7+180 Nc^9+12 Nc^11))/Nc^6,((-1+Nc^2) (18000 Nc^2-7200 Nc^4+1800 Nc^6-459 Nc^8+(195 Nc^10)/2+(3 Nc^12)/2))/Nc^6,((-1+Nc^2) (-40320 Nc+10080 Nc^3+3360 Nc^5-1140 Nc^7+15 Nc^9+15 Nc^11))/Nc^6,((-1+Nc^2) (28800 Nc^2-14400 Nc^4+3960 Nc^6-900 Nc^8+90 Nc^10))/Nc^6,((-1+Nc^2) (46080 Nc^2-25920 Nc^4+6540 Nc^6-(2295 Nc^8)/2+(765 Nc^10)/8+(15 Nc^12)/8))/Nc^6,((-1+Nc^2) (-45360 Nc+15120 Nc^3-96 Nc^7-40 Nc^9+16 Nc^11))/Nc^6,((-1+Nc^2) (32400 Nc^2-17280 Nc^4+4680 Nc^6-840 Nc^8+120 Nc^10))/Nc^6,((-1+Nc^2) (51840 Nc^2-30240 Nc^4+7200 Nc^6-960 Nc^8+60 Nc^10))/Nc^6,((-1+Nc^2) (58320 Nc^2-34992 Nc^4+7776 Nc^6-672 Nc^8+44 Nc^10+4 Nc^12))/Nc^6,((-1+Nc^2) (15120 Nc^2-10080 Nc^4+3192 Nc^6-616 Nc^8+112 Nc^10))/Nc^6,((-1+Nc^2) (-10800 Nc^3+7200 Nc^5-1764 Nc^7+300 Nc^9+24 Nc^11))/Nc^6,((-1+Nc^2) (-17280 Nc^3+11520 Nc^5-2760 Nc^7+240 Nc^9))/Nc^6,((-1+Nc^2) (-19440 Nc^3+12960 Nc^5-3096 Nc^7+440 Nc^9+16 Nc^11))/Nc^6,((-1+Nc^2) (6480 Nc^4-2592 Nc^6+324 Nc^8+200 Nc^10+4 Nc^12))/Nc^6,((-1+Nc^2) (20160 Nc^2-15120 Nc^4+6048 Nc^6-1386 Nc^8+126 Nc^10))/Nc^6,((-1+Nc^2) (-14400 Nc^3+10080 Nc^5-2286 Nc^7+(225 Nc^9)/2+(27 Nc^11)/2))/Nc^6,((-1+Nc^2) (-23040 Nc^3+15840 Nc^5-3510 Nc^7+(315 Nc^9)/2+(45 Nc^11)/2))/Nc^6,((-1+Nc^2) (-25920 Nc^3+17712 Nc^5-3960 Nc^7+288 Nc^9))/Nc^6,((-1+Nc^2) (8640 Nc^4-3168 Nc^6+108 Nc^8+36 Nc^10))/Nc^6,((-1+Nc^2) (11520 Nc^4-3744 Nc^6-54 Nc^8+(99 Nc^10)/2+(9 Nc^12)/2))/Nc^6,((-1+Nc^2) (-5040 Nc^3+5040 Nc^5-2688 Nc^7+672 Nc^9))/Nc^6,((-1+Nc^2) (3600 Nc^4-2880 Nc^6+480 Nc^8+240 Nc^10))/Nc^6,((-1+Nc^2) (5760 Nc^4-4320 Nc^6+720 Nc^8))/Nc^6,((-1+Nc^2) (6480 Nc^4-4752 Nc^6+960 Nc^8+192 Nc^10))/Nc^6,((-1+Nc^2) (-2160 Nc^5+288 Nc^7+624 Nc^9+96 Nc^11))/Nc^6,((-1+Nc^2) (-2880 Nc^5+144 Nc^7+144 Nc^9))/Nc^6,((-1+Nc^2) (720 Nc^6+1104 Nc^8+432 Nc^10+48 Nc^12))/Nc^6},{((-1+Nc^2) (-322560-564480 Nc^2+282240 Nc^4-38304 Nc^6+3456 Nc^8-932 Nc^10+139 Nc^12+Nc^14))/Nc^7,((-1+Nc^2) (241920 Nc+141120 Nc^3-164640 Nc^5+49392 Nc^7-8064 Nc^9+658 Nc^11+14 Nc^13))/Nc^7,((-1+Nc^2) (-181440 Nc^2+11760 Nc^4+(90160 Nc^6)/3-9912 Nc^8+(3626 Nc^10)/9+(1568 Nc^12)/9+(14 Nc^14)/9))/Nc^7,((-1+Nc^2) (403200 Nc+100800 Nc^3-171360 Nc^5+54432 Nc^7-8088 Nc^9+438 Nc^11+18 Nc^13))/Nc^7,((-1+Nc^2) (-302400 Nc^2+75600 Nc^4+12320 Nc^6-3640 Nc^8-420 Nc^10+140 Nc^12))/Nc^7,((-1+Nc^2) (-504000 Nc^2+198000 Nc^4-20400 Nc^6+4728 Nc^8-1792 Nc^10+182 Nc^12+2 Nc^14))/Nc^7,((-1+Nc^2) (483840 Nc+40320 Nc^3-127680 Nc^5+35280 Nc^7-4880 Nc^9+300 Nc^11+20 Nc^13))/Nc^7,((-1+Nc^2) (-362880 Nc^2+124320 Nc^4-(19600 Nc^6)/3-840 Nc^8-(1960 Nc^10)/3+(560 Nc^12)/3))/Nc^7,((-1+Nc^2) (-604800 Nc^2+280800 Nc^4-46160 Nc^6+6640 Nc^8-1440 Nc^10+160 Nc^12))/Nc^7,((-1+Nc^2) (-725760 Nc^2+381120 Nc^4-(221600 Nc^6)/3+7160 Nc^8-(6880 Nc^10)/9+(980 Nc^12)/9+(20 Nc^14)/9))/Nc^7,((-1+Nc^2) (-161280 Nc^2+40320 Nc^4+20160 Nc^6-10480 Nc^8+720 Nc^10+160 Nc^12))/Nc^7,((-1+Nc^2) (120960 Nc^3-63840 Nc^5+(44240 Nc^7)/3-(50120 Nc^9)/9+(7840 Nc^11)/9+(280 Nc^13)/9))/Nc^7,((-1+Nc^2) (201600 Nc^3-122400 Nc^5+32400 Nc^7-6800 Nc^9+800 Nc^11))/Nc^7,((-1+Nc^2) (241920 Nc^3-156480 Nc^5+(126880 Nc^7)/3-(78760 Nc^9)/9+(9080 Nc^11)/9+(80 Nc^13)/9))/Nc^7,((-1+Nc^2) (-80640 Nc^4+45760 Nc^6-13920 Nc^8+(4120 Nc^10)/9+(3040 Nc^12)/9+(40 Nc^14)/9))/Nc^7,((-1+Nc^2) (-241920 Nc^2+100800 Nc^4-12768 Nc^6+2208 Nc^8-1152 Nc^10+192 Nc^12))/Nc^7,((-1+Nc^2) (181440 Nc^3-112560 Nc^5+(93632 Nc^7)/3-(20216 Nc^9)/3+(2128 Nc^11)/3+(56 Nc^13)/3))/Nc^7,((-1+Nc^2) (302400 Nc^3-205200 Nc^5+57904 Nc^7-8776 Nc^9+536 Nc^11+16 Nc^13))/Nc^7,((-1+Nc^2) (362880 Nc^3-256800 Nc^5+(216400 Nc^7)/3-(33040 Nc^9)/3+(2360 Nc^11)/3+(40 Nc^13)/3))/Nc^7,((-1+Nc^2) (-120960 Nc^4+69600 Nc^6-(50960 Nc^8)/3+(2800 Nc^10)/3+(640 Nc^12)/3))/Nc^7,((-1+Nc^2) (-181440 Nc^4+102768 Nc^6-(61136 Nc^8)/3+1016 Nc^10+112 Nc^12+(8 Nc^14)/3))/Nc^7,((-1+Nc^2) (-322560 Nc^2+161280 Nc^4-44352 Nc^6+13824 Nc^8-2808 Nc^10+216 Nc^12))/Nc^7,((-1+Nc^2) (241920 Nc^3-161280 Nc^5+47376 Nc^7-7560 Nc^9+504 Nc^11))/Nc^7,((-1+Nc^2) (403200 Nc^3-288000 Nc^5+83376 Nc^7-10944 Nc^9+234 Nc^11+54 Nc^13))/Nc^7,((-1+Nc^2) (483840 Nc^3-357120 Nc^5+102240 Nc^7-13680 Nc^9+720 Nc^11))/Nc^7,((-1+Nc^2) (-161280 Nc^4+92160 Nc^6-18720 Nc^8+1440 Nc^10))/Nc^7,((-1+Nc^2) (-241920 Nc^4+133632 Nc^6-22032 Nc^8+648 Nc^10+72 Nc^12))/Nc^7,((-1+Nc^2) (-322560 Nc^4+171648 Nc^6-23184 Nc^8-1116 Nc^10+234 Nc^12+18 Nc^14))/Nc^7,((-1+Nc^2) (80640 Nc^3-60480 Nc^5+28896 Nc^7-10080 Nc^9+1344 Nc^11))/Nc^7,((-1+Nc^2) (-60480 Nc^4+48720 Nc^6-16016 Nc^8+560 Nc^10+336 Nc^12))/Nc^7,((-1+Nc^2) (-100800 Nc^4+82800 Nc^6-24640 Nc^8+2240 Nc^10+80 Nc^12))/Nc^7,((-1+Nc^2) (-120960 Nc^4+100320 Nc^6-30000 Nc^8+2480 Nc^10+160 Nc^12))/Nc^7,((-1+Nc^2) (40320 Nc^5-20000 Nc^7-2000 Nc^9+800 Nc^11+80 Nc^13))/Nc^7,((-1+Nc^2) (60480 Nc^5-26256 Nc^7-352 Nc^9+656 Nc^11+32 Nc^13))/Nc^7,((-1+Nc^2) (80640 Nc^5-31104 Nc^7+2160 Nc^9+144 Nc^11))/Nc^7,((-1+Nc^2) (-20160 Nc^6-4112 Nc^8+944 Nc^10+272 Nc^12+16 Nc^14))/Nc^7},{1/Nc^8 (-1+Nc^2) (3265920+8709120 Nc^2-2540160 Nc^4-544320 Nc^6+267840 Nc^8-37008 Nc^10+982 Nc^12+241 Nc^14+Nc^16),((-1+Nc^2) (-2540160 Nc-3386880 Nc^3+2540160 Nc^5-588672 Nc^7+90144 Nc^9-15176 Nc^11+1624 Nc^13+16 Nc^15))/Nc^8,((-1+Nc^2) (1975680 Nc^2+903168 Nc^4-1072512 Nc^6+(1825152 Nc^8)/5-(316576 Nc^10)/5+4424 Nc^12+(1456 Nc^14)/5+(8 Nc^16)/5))/Nc^8,((-1+Nc^2) (-4354560 Nc-3991680 Nc^3+3386880 Nc^5-934416 Nc^7+163800 Nc^9-21588 Nc^11+1407 Nc^13+21 Nc^15))/Nc^8,((-1+Nc^2) (3386880 Nc^2+620928 Nc^4-1213632 Nc^6+(1986432 Nc^8)/5-(309288 Nc^10)/5+(15288 Nc^12)/5+(1008 Nc^14)/5))/Nc^8,((-1+Nc^2) (5806080 Nc^2-266112 Nc^4-1213632 Nc^6+(1927548 Nc^8)/5-44751 Nc^10+(1323 Nc^12)/10+315 Nc^14+(21 Nc^16)/10))/Nc^8,((-1+Nc^2) (-5443200 Nc-3628800 Nc^3+3144960 Nc^5-780192 Nc^7+123120 Nc^9-15456 Nc^11+1176 Nc^13+24 Nc^15))/Nc^8,((-1+Nc^2) (4233600 Nc^2+80640 Nc^4-1008000 Nc^6+(1685376 Nc^8)/5-(249984 Nc^10)/5+(14784 Nc^12)/5+(1344 Nc^14)/5))/Nc^8,((-1+Nc^2) (7257600 Nc^2-1330560 Nc^4-836640 Nc^6+301896 Nc^8-33768 Nc^10-252 Nc^12+252 Nc^14))/Nc^8,((-1+Nc^2) (9072000 Nc^2-2764800 Nc^4-342720 Nc^6+(1068624 Nc^8)/5-(129528 Nc^10)/5+(2664 Nc^12)/5+(1428 Nc^14)/5+(12 Nc^16)/5))/Nc^8,((-1+Nc^2) (1814400 Nc^2+604800 Nc^4-1028160 Nc^6+406944 Nc^8-76176 Nc^10+5976 Nc^12+216 Nc^14))/Nc^8,((-1+Nc^2) (-1411200 Nc^3+282240 Nc^5+165312 Nc^7-(168192 Nc^9)/5-(24192 Nc^11)/5+(10752 Nc^13)/5+(192 Nc^15)/5))/Nc^8,((-1+Nc^2) (-2419200 Nc^3+887040 Nc^5+12096 Nc^7-8568 Nc^9-9072 Nc^11+1512 Nc^13))/Nc^8,((-1+Nc^2) (-3024000 Nc^3+1411200 Nc^5-168768 Nc^7+(118512 Nc^9)/5-(49608 Nc^11)/5+(11688 Nc^13)/5+(48 Nc^15)/5))/Nc^8,((-1+Nc^2) (1008000 Nc^4-501120 Nc^6+149472 Nc^8-(175824 Nc^10)/5+(30216 Nc^12)/5+(3024 Nc^14)/5+(24 Nc^16)/5))/Nc^8,((-1+Nc^2) (-5806080 Nc-3386880 Nc^3+2903040 Nc^5-624960 Nc^7+80640 Nc^9-12260 Nc^11+1075 Nc^13+25 Nc^15))/Nc^8,((-1+Nc^2) (4515840 Nc^2-161280 Nc^4-887040 Nc^6+309120 Nc^8-49280 Nc^10+1960 Nc^12+280 Nc^14))/Nc^8,((-1+Nc^2) (7741440 Nc^2-1774080 Nc^4-645120 Nc^6+270480 Nc^8-36960 Nc^10+525 Nc^12+315 Nc^14))/Nc^8,((-1+Nc^2) (9676800 Nc^2-3340800 Nc^4-109440 Nc^6+182880 Nc^8-31440 Nc^10+1020 Nc^12+180 Nc^14))/Nc^8,((-1+Nc^2) (-3225600 Nc^3+1612800 Nc^5-241920 Nc^7+38880 Nc^9-14880 Nc^11+1920 Nc^13))/Nc^8,((-1+Nc^2) (10321920 Nc^2-3962880 Nc^4+138240 Nc^6+152640 Nc^8-37240 Nc^10+2110 Nc^12+205 Nc^14+5 Nc^16))/Nc^8,((-1+Nc^2) (2903040 Nc^2+241920 Nc^4-967680 Nc^6+361440 Nc^8-59760 Nc^10+2610 Nc^12+270 Nc^14))/Nc^8,((-1+Nc^2) (-2257920 Nc^3+822528 Nc^5-16128 Nc^7+11232 Nc^9-12936 Nc^11+1680 Nc^13+24 Nc^15))/Nc^8,((-1+Nc^2) (-3870720 Nc^3+1951488 Nc^5-352800 Nc^7+64428 Nc^9-16821 Nc^11+1764 Nc^13+21 Nc^15))/Nc^8,((-1+Nc^2) (-4838400 Nc^3+2845440 Nc^5-660096 Nc^7+113184 Nc^9-19224 Nc^11+1656 Nc^13))/Nc^8,((-1+Nc^2) (1612800 Nc^4-921600 Nc^6+274752 Nc^8-53568 Nc^10+3168 Nc^12+288 Nc^14))/Nc^8,((-1+Nc^2) (-5160960 Nc^3+3179520 Nc^5-777600 Nc^7+134160 Nc^9-23220 Nc^11+2070 Nc^13+30 Nc^15))/Nc^8,((-1+Nc^2) (2580480 Nc^4-1608192 Nc^6+459648 Nc^8-75036 Nc^10+3519 Nc^12+378 Nc^14+3 Nc^16))/Nc^8,((-1+Nc^2) (3265920 Nc^2-798336 Nc^6+259200 Nc^8-32832 Nc^10+1440 Nc^12+288 Nc^14))/Nc^8,((-1+Nc^2) (-2540160 Nc^3+1064448 Nc^5-(637056 Nc^7)/5+(151296 Nc^9)/5-(48832 Nc^11)/5+(10304 Nc^13)/5+(128 Nc^15)/5))/Nc^8,((-1+Nc^2) (-4354560 Nc^3+2395008 Nc^5-(2697408 Nc^7)/5+(467712 Nc^9)/5-(74592 Nc^11)/5+(6048 Nc^13)/5))/Nc^8,((-1+Nc^2) (-5443200 Nc^3+3421440 Nc^5-(4461696 Nc^7)/5+(735552 Nc^9)/5-(78816 Nc^11)/5+(8928 Nc^13)/5+(192 Nc^15)/5))/Nc^8,((-1+Nc^2) (1814400 Nc^4-1081728 Nc^6+(1576512 Nc^8)/5-(278208 Nc^10)/5+(35328 Nc^12)/5+(2688 Nc^14)/5))/Nc^8,((-1+Nc^2) (-5806080 Nc^3+3801600 Nc^5-1025280 Nc^7+168960 Nc^9-20640 Nc^11+1440 Nc^13))/Nc^8,((-1+Nc^2) (2903040 Nc^4-1859328 Nc^6+516096 Nc^8-78528 Nc^10+4704 Nc^12+96 Nc^14))/Nc^8,((-1+Nc^2) (3265920 Nc^4-(10699776 Nc^6)/5+577152 Nc^8-80640 Nc^10+(41888 Nc^12)/5+(1856 Nc^14)/5+(32 Nc^16)/5))/Nc^8,((-1+Nc^2) (4354560 Nc^2-362880 Nc^4-774144 Nc^6+244944 Nc^8-24624 Nc^10-1188 Nc^12+324 Nc^14))/Nc^8,((-1+Nc^2) (-3386880 Nc^3+1604736 Nc^5-(1520064 Nc^7)/5+(344736 Nc^9)/5-(82656 Nc^11)/5+(8064 Nc^13)/5))/Nc^8,((-1+Nc^2) (-5806080 Nc^3+3459456 Nc^5-(4509792 Nc^7)/5+(833616 Nc^9)/5-21924 Nc^11+(5544 Nc^13)/5+(252 Nc^15)/5))/Nc^8,((-1+Nc^2) (-7257600 Nc^3+4855680 Nc^5-(6915744 Nc^7)/5+(1208808 Nc^9)/5-(136224 Nc^11)/5+(6732 Nc^13)/5+(108 Nc^15)/5))/Nc^8,((-1+Nc^2) (2419200 Nc^4-1481472 Nc^6+(2095488 Nc^8)/5-(355032 Nc^10)/5+(24552 Nc^12)/5+(432 Nc^14)/5))/Nc^8,((-1+Nc^2) (-7741440 Nc^3+5368320 Nc^5-1560960 Nc^7+270720 Nc^9-32400 Nc^11+2160 Nc^13))/Nc^8,((-1+Nc^2) (3870720 Nc^4-2504448 Nc^6+664416 Nc^8-91368 Nc^10+4464 Nc^12+216 Nc^14))/Nc^8,((-1+Nc^2) (4354560 Nc^4-(14338944 Nc^6)/5+(3682368 Nc^8)/5-(460224 Nc^10)/5+(22752 Nc^12)/5+(288 Nc^14)/5))/Nc^8,((-1+Nc^2) (5806080 Nc^4-(19080576 Nc^6)/5+(4616064 Nc^8)/5-91656 Nc^10+864 Nc^12+(1476 Nc^14)/5+(36 Nc^16)/5))/Nc^8,((-1+Nc^2) (-1088640 Nc^3+362880 Nc^5+12096 Nc^7-1728 Nc^9-5760 Nc^11+2304 Nc^13))/Nc^8,((-1+Nc^2) (846720 Nc^4-540288 Nc^6+(891072 Nc^8)/5-(204288 Nc^10)/5+(36288 Nc^12)/5+(2688 Nc^14)/5))/Nc^8,((-1+Nc^2) (1451520 Nc^4-1064448 Nc^6+352800 Nc^8-68544 Nc^10+6048 Nc^12))/Nc^8,((-1+Nc^2) (1814400 Nc^4-1434240 Nc^6+(2389248 Nc^8)/5-(428832 Nc^10)/5+(53952 Nc^12)/5+(1632 Nc^14)/5))/Nc^8,((-1+Nc^2) (-604800 Nc^5+379008 Nc^7-(408096 Nc^9)/5+(40704 Nc^11)/5+(21216 Nc^13)/5+(576 Nc^15)/5))/Nc^8,((-1+Nc^2) (1935360 Nc^4-1566720 Nc^6+524160 Nc^8-94080 Nc^10+7680 Nc^12))/Nc^8,((-1+Nc^2) (-967680 Nc^5+603648 Nc^7-124992 Nc^9+4032 Nc^11+1152 Nc^13))/Nc^8,((-1+Nc^2) (-1088640 Nc^5+(3390336 Nc^7)/5-(704448 Nc^9)/5+12672 Nc^11+(20928 Nc^13)/5+(384 Nc^15)/5))/Nc^8,((-1+Nc^2) (-1451520 Nc^5+(4368384 Nc^7)/5-(903456 Nc^9)/5+(58176 Nc^11)/5+(2016 Nc^13)/5))/Nc^8,((-1+Nc^2) (362880 Nc^6-(611712 Nc^8)/5+(2592 Nc^10)/5+(75936 Nc^12)/5+(8928 Nc^14)/5+(96 Nc^16)/5))/Nc^8,((-1+Nc^2) (-1451520 Nc^3+604800 Nc^5-120960 Nc^7+72144 Nc^9-24624 Nc^11+2592 Nc^13))/Nc^8,((-1+Nc^2) (1128960 Nc^4-782208 Nc^6+(1439424 Nc^8)/5-(284256 Nc^10)/5+(12096 Nc^12)/5+(2016 Nc^14)/5))/Nc^8,((-1+Nc^2) (1935360 Nc^4-1507968 Nc^6+(2667168 Nc^8)/5-(477792 Nc^10)/5+(26712 Nc^12)/5+(1512 Nc^14)/5))/Nc^8,((-1+Nc^2) (2419200 Nc^4-2010240 Nc^6+(3516768 Nc^8)/5-(596952 Nc^10)/5+(37512 Nc^12)/5+(432 Nc^14)/5))/Nc^8,((-1+Nc^2) (-806400 Nc^5+518400 Nc^7-(475776 Nc^9)/5-(8856 Nc^11)/5+(6336 Nc^13)/5+(216 Nc^15)/5))/Nc^8,((-1+Nc^2) (2580480 Nc^4-2188800 Nc^6+766080 Nc^8-128160 Nc^10+6840 Nc^12+360 Nc^14))/Nc^8,((-1+Nc^2) (-1290240 Nc^5+813312 Nc^7-145440 Nc^9-1224 Nc^11+1440 Nc^13+72 Nc^15))/Nc^8,((-1+Nc^2) (-1451520 Nc^5+908928 Nc^7-166464 Nc^9+2880 Nc^11+1152 Nc^13))/Nc^8,((-1+Nc^2) (-1935360 Nc^5+1162368 Nc^7-(1073664 Nc^9)/5+(34776 Nc^11)/5+(4824 Nc^13)/5+(144 Nc^15)/5))/Nc^8,((-1+Nc^2) (483840 Nc^6-(728064 Nc^8)/5-(49824 Nc^10)/5+(16704 Nc^12)/5+(864 Nc^14)/5))/Nc^8,((-1+Nc^2) (645120 Nc^6-(832896 Nc^8)/5-(73728 Nc^10)/5+(12024 Nc^12)/5+(1728 Nc^14)/5+(72 Nc^16)/5))/Nc^8,((-1+Nc^2) (362880 Nc^4-241920 Nc^6+120960 Nc^8-64512 Nc^10+16128 Nc^12))/Nc^8,((-1+Nc^2) (-282240 Nc^5+241920 Nc^7-110208 Nc^9+16128 Nc^11+5376 Nc^13))/Nc^8,((-1+Nc^2) (-483840 Nc^5+443520 Nc^7-177408 Nc^9+24192 Nc^11))/Nc^8,((-1+Nc^2) (-604800 Nc^5+576000 Nc^7-221184 Nc^9+34176 Nc^11+3840 Nc^13))/Nc^8,((-1+Nc^2) (201600 Nc^6-132480 Nc^8+3840 Nc^10+17280 Nc^12+1920 Nc^14))/Nc^8,((-1+Nc^2) (-645120 Nc^5+622080 Nc^7-238080 Nc^9+30720 Nc^11))/Nc^8,((-1+Nc^2) (322560 Nc^6-195840 Nc^8+5760 Nc^10+5760 Nc^12))/Nc^8,((-1+Nc^2) (362880 Nc^6-214272 Nc^8+15744 Nc^10+18432 Nc^12+1536 Nc^14))/Nc^8,((-1+Nc^2) (483840 Nc^6-263808 Nc^8+26496 Nc^10+2304 Nc^12))/Nc^8,((-1+Nc^2) (-120960 Nc^7-1152 Nc^9+37248 Nc^11+10368 Nc^13+768 Nc^15))/Nc^8,((-1+Nc^2) (-161280 Nc^7-14976 Nc^9+9216 Nc^11+1152 Nc^13))/Nc^8,((-1+Nc^2) (40320 Nc^8+67584 Nc^10+33024 Nc^12+6144 Nc^14+384 Nc^16))/Nc^8}};


treeColorF[n_Integer,i_Integer,j_Integer]:=Module[{partitions},If[3<=n<=10,partitions=Select[IntegerPartitions[n],Not@MemberQ[#,1]&];If[1<=i<=Length[partitions]&&1<=j<=Length[partitions],Return[color[[n-2,Position[Flatten[Table[Sort[{k,l}],{k,1,Length[partitions]},{l,1,k}],1],Sort[{i,j}]][[1,1]]]]],Return["indices outside range"]],Return["dimension outside of the range 3...10"]]]


operator[n_Integer,i_Integer]:=Module[{partitions},If[3<=n<=10,partitions=Select[IntegerPartitions[n],Not@MemberQ[#,1]&];If[1<=i<=Length[partitions],Return[Times@@(tr/@(Power[X,#]&/@partitions[[i]]))],Return["indices outside range"]],Return["dimension outside of the range 3...10"]]]


(* ::Section:: *)
(*expansions*)


tree={SeriesData[\[Epsilon], 0, {3, 0, Rational[9, 2] z2, 3 z3, Rational[171, 16] z4, Rational[9, 2] z2 z3 + Rational[9, 5] z5, Rational[3, 2] z3^2 + Rational[1893, 128] z6, Rational[171, 16] z3 z4 + Rational[27, 10] z2 z5 + Rational[9, 7] z7, Rational[9, 4] z2 z3^2 + Rational[9, 5] z3 z5 + Rational[18285, 1024] z8, Rational[1, 2] z3^3 + Rational[513, 80] z4 z5 + Rational[1893, 128] z3 z6 + Rational[27, 14] z2 z7 + z9, Rational[835277, 40960] z10 + Rational[171, 32] z3^2 z4 + Rational[27, 10] z2 z3 z5 + Rational[27, 50] z5^2 + Rational[9, 7] z3 z7, Rational[9, 11] z11 + Rational[3, 4] z2 z3^3 + Rational[9, 10] z3^2 z5 + Rational[5679, 640] z5 z6 + Rational[513, 112] z4 z7 + Rational[167015, 9216] z3 z8 + Rational[3, 2] z2 z9}, 0, 12, 1],SeriesData[\[Epsilon], 0, {4, 0, 8 z2, Rational[16, 3] z3, 24 z4, Rational[32, 3] z2 z3 + Rational[16, 5] z5, Rational[32, 9] z3^2 + 40 z6, 32 z3 z4 + Rational[32, 5] z2 z5 + Rational[16, 7] z7, Rational[64, 9] z2 z3^2 + Rational[64, 15] z3 z5 + 56 z8, Rational[128, 81] z3^3 + Rational[96, 5] z4 z5 + Rational[160, 3] z3 z6 + Rational[32, 7] z2 z7 + Rational[16, 9] z9}, 0, 10, 1],SeriesData[\[Epsilon], 0, {5, 0, Rational[25, 2] z2, Rational[25, 3] z3, Rational[725, 16] z4, Rational[125, 6] z2 z3 + 5 z5, Rational[125, 18] z3^2 + Rational[11325, 128] z6, Rational[3625, 48] z3 z4 + Rational[25, 2] z2 z5 + Rational[25, 7] z7, Rational[625, 36] z2 z3^2 + Rational[25, 3] z3 z5 + Rational[434225, 3072] z8, Rational[625, 162] z3^3 + Rational[725, 16] z4 z5 + Rational[18875, 128] z3 z6 + Rational[125, 14] z2 z7 + Rational[25, 9] z9}, 0, 10, 1],SeriesData[\[Epsilon], 0, {6, 0, 18 z2, 12 z3, Rational[153, 2] z4, 36 z2 z3 + Rational[36, 5] z5, 12 z3^2 + Rational[1371, 8] z6, 153 z3 z4 + Rational[108, 5] z2 z5 + Rational[36, 7] z7, 36 z2 z3^2 + Rational[72, 5] z3 z5 + Rational[9861, 32] z8, 8 z3^3 + Rational[459, 5] z4 z5 + Rational[1371, 4] z3 z6 + Rational[108, 7] z2 z7 + 4 z9}, 0, 10, 1],SeriesData[\[Epsilon], 0, {7, 0, Rational[49, 2] z2, Rational[49, 3] z3, Rational[1911, 16] z4, Rational[343, 6] z2 z3 + Rational[49, 5] z5, Rational[343, 18] z3^2 + Rational[38661, 128] z6, Rational[4459, 16] z3 z4 + Rational[343, 10] z2 z5 + 7 z7, Rational[2401, 36] z2 z3^2 + Rational[343, 15] z3 z5 + Rational[1856267, 3072] z8, Rational[2401, 162] z3^3 + Rational[13377, 80] z4 z5 + Rational[90209, 128] z3 z6 + Rational[49, 2] z2 z7 + Rational[49, 9] z9}, 0, 10, 1],SeriesData[\[Epsilon], 0, {8, 0, 32 z2, Rational[64, 3] z3, 176 z4, Rational[256, 3] z2 z3 + Rational[64, 5] z5, Rational[256, 9] z3^2 + 496 z6, Rational[1408, 3] z3 z4 + Rational[256, 5] z2 z5 + Rational[64, 7] z7, Rational[1024, 9] z2 z3^2 + Rational[512, 15] z3 z5 + Rational[3280, 3] z8, Rational[2048, 81] z3^3 + Rational[1408, 5] z4 z5 + Rational[3968, 3] z3 z6 + Rational[256, 7] z2 z7 + Rational[64, 9] z9}, 0, 10, 1],SeriesData[\[Epsilon], 0, {9, 0, Rational[81, 2] z2, 27 z3, Rational[3969, 16] z4, Rational[243, 2] z2 z3 + Rational[81, 5] z5, Rational[81, 2] z3^2 + Rational[98685, 128] z6, Rational[11907, 16] z3 z4 + Rational[729, 10] z2 z5 + Rational[81, 7] z7, Rational[729, 4] z2 z3^2 + Rational[243, 5] z3 z5 + Rational[1901799, 1024] z8, Rational[81, 2] z3^3 + Rational[35721, 80] z4 z5 + Rational[296055, 128] z3 z6 + Rational[729, 14] z2 z7 + 9 z9, Rational[31416903, 8192] z10 + Rational[35721, 32] z3^2 z4 + Rational[2187, 10] z2 z3 z5 + Rational[729, 50] z5^2 + Rational[243, 7] z3 z7, Rational[81, 11] z11 + Rational[729, 4] z2 z3^3 + Rational[729, 10] z3^2 z5 + Rational[177633, 128] z5 z6 + Rational[5103, 16] z4 z7 + Rational[5705397, 1024] z3 z8 + Rational[81, 2] z2 z9, Rational[321772313403, 45285376] z12 + Rational[243, 8] z3^4 + Rational[107163, 80] z3 z4 z5 + Rational[6561, 100] z2 z5^2 + Rational[888165, 256] z3^2 z6 + Rational[2187, 14] z2 z3 z7 + Rational[729, 35] z5 z7 + 27 z3 z9}, 0, 13, 1],SeriesData[\[Epsilon], 0, {10, 0, 50 z2, Rational[100, 3] z3, Rational[675, 2] z4, Rational[500, 3] z2 z3 + 20 z5, Rational[500, 9] z3^2 + Rational[9175, 8] z6, 1125 z3 z4 + 100 z2 z5 + Rational[100, 7] z7, Rational[2500, 9] z2 z3^2 + Rational[200, 3] z3 z5 + Rational[287825, 96] z8, Rational[5000, 81] z3^3 + 675 z4 z5 + Rational[45875, 12] z3 z6 + Rational[500, 7] z2 z7 + Rational[100, 9] z9, Rational[854055, 128] z10 + 1875 z3^2 z4 + Rational[1000, 3] z2 z3 z5 + 20 z5^2 + Rational[1000, 21] z3 z7, Rational[100, 11] z11 + Rational[25000, 81] z2 z3^3 + Rational[1000, 9] z3^2 z5 + Rational[9175, 4] z5 z6 + Rational[3375, 7] z4 z7 + Rational[1439125, 144] z3 z8 + Rational[500, 9] z2 z9, Rational[4683864225, 353792] z12 + Rational[12500, 243] z3^4 + 2250 z3 z4 z5 + 100 z2 z5^2 + Rational[229375, 36] z3^2 z6 + Rational[5000, 21] z2 z3 z7 + Rational[200, 7] z5 z7 + Rational[1000, 27] z3 z9}, 0, 13, 1]};


oneloop=SeriesData[\[Epsilon], 0, {12 z3, 18 z4, 6 z2 z3 + 84 z5, 40 z3^2 + Rational[783, 4] z6, Rational[483, 4] z3 z4 + 42 z2 z5 + 588 z7, 20 z2 z3^2 + Rational[2672, 5] z3 z5 + Rational[27285, 16] z8, Rational[254, 3] z3^3 + Rational[16137, 20] z4 z5 + Rational[39855, 32] z3 z6 + 294 z2 z7 + 4260 z9, Rational[9198207, 640] z10 + Rational[767, 2] z3^2 z4 + Rational[1336, 5] z2 z3 z5 + Rational[8904, 5] z5^2 + Rational[26080, 7] z3 z7, 31836 z11 + Rational[127, 3] z2 z3^3 + Rational[5078, 3] z3^2 z5 + Rational[1328109, 160] z5 z6 + Rational[157509, 28] z4 z7 + Rational[2766141, 256] z3 z8 + 2130 z2 z9, Rational[171385380333, 1415168] z12 + Rational[3620, 27] z3^4 + Rational[63119, 16] z3^2 z6 + Rational[12, 5] z5 (371 z2 z5 + 10344 z7) + z3 (Rational[25557, 5] z4 z5 + Rational[13040, 7] z2 z7 + Rational[80944, 3] z9)}, 1, 11, 1];


twoloops=Get["expansions2L.m"];


(* ::Section:: *)
(*in terms of UT master integrals*)


oneloopI=(UTM2L1I-UTM2L2I);
twoloopsI=Get["data2LMI.m"];


(* ::Section:: *)
(*from integrals to expansions*)


(* Integral expansions in momentum space *)


integralExpansions1L={UTM2L1I->SeriesData[\[Epsilon], 0, {-1, 0, z2, Rational[32, 3] z3, Rational[57, 4] z4, Rational[-32, 3] z2 z3 + Rational[272, 5] z5, Rational[-512, 9] z3^2 + Rational[1343, 16] z6, (-152) z3 z4 + Rational[-272, 5] z2 z5 + Rational[2312, 7] z7, Rational[512, 9] z2 z3^2 + Rational[-8704, 15] z3 z5 + Rational[31105, 64] z8, Rational[16384, 81] z3^3 + Rational[-3876, 5] z4 z5 + Rational[-2686, 3] z3 z6 + Rational[-2312, 7] z2 z7 + Rational[20192, 9] z9, Rational[183818639, 61440] z10 + Rational[2432, 3] z3^2 z4 + Rational[8704, 15] z2 z3 z5 + Rational[-36992, 25] z5^2 + Rational[-73984, 21] z3 z7, Rational[179192, 11] z11 + Rational[-16384, 81] z2 z3^3 + Rational[139264, 45] z3^2 z5 + Rational[-22831, 5] z5 z6 + Rational[-32946, 7] z4 z7 + Rational[-71667145, 13824] z3 z8 + Rational[-20192, 9] z2 z9, Rational[3976724749325, 203784192] z12 + Rational[-131072, 243] z3^4 + Rational[41344, 5] z3 z4 z5 + Rational[36992, 25] z2 z5^2 + Rational[16501069, 3456] z3^2 z6 + Rational[73984, 21] z2 z3 z7 + Rational[-628864, 35] z5 z7 + Rational[-646144, 27] z3 z9}, -2, 11, 1],UTM2L2I->SeriesData[\[Epsilon], 0, {-1, 0, z2, Rational[14, 3] z3, Rational[21, 4] z4, Rational[-14, 3] z2 z3 + Rational[62, 5] z5, Rational[-98, 9] z3^2 + Rational[155, 16] z6, Rational[-49, 2] z3 z4 + Rational[-62, 5] z2 z5 + Rational[254, 7] z7, Rational[98, 9] z2 z3^2 + Rational[-868, 15] z3 z5 + Rational[889, 64] z8, Rational[1372, 81] z3^3 + Rational[-651, 10] z4 z5 + Rational[-1085, 24] z3 z6 + Rational[-254, 7] z2 z7 + Rational[1022, 9] z9, Rational[220675, 12288] z10 + Rational[343, 6] z3^2 z4 + Rational[868, 15] z2 z3 z5 + Rational[-1922, 25] z5^2 + Rational[-508, 3] z3 z7, Rational[4094, 11] z11 + Rational[-1372, 81] z2 z3^3 + Rational[6076, 45] z3^2 z5 + Rational[-961, 8] z5 z6 + Rational[-381, 2] z4 z7 + Rational[-897337, 13824] z3 z8 + Rational[-1022, 9] z2 z9, Rational[4454962061, 203784192] z12 + Rational[-4802, 243] z3^4 + Rational[1519, 5] z3 z4 z5 + Rational[1922, 25] z2 z5^2 + Rational[362845, 3456] z3^2 z6 + Rational[508, 3] z2 z3 z7 + Rational[-15748, 35] z5 z7 + Rational[-14308, 27] z3 z9}, -2, 11, 1]};
integralExpansions2L={UTM01I->SeriesData[\[Epsilon], 0, {-1, 0, 2 z2, Rational[184, 3] z3, 86 z4, Rational[-368, 3] z2 z3 + Rational[4144, 5] z5, Rational[-16928, 9] z3^2 + 1608 z6, Rational[-15824, 3] z3 z4 + Rational[-8288, 5] z2 z5 + Rational[94504, 7] z7, Rational[33856, 9] z2 z3^2 + Rational[-762496, 15] z3 z5 + Rational[89786, 3] z8, Rational[3114752, 81] z3^3 + Rational[-356384, 5] z4 z5 - 98624 z3 z6 + Rational[-189008, 7] z2 z7 + Rational[2215264, 9] z9, Rational[2856362, 5] z10 + Rational[1455808, 9] z3^2 z4 + Rational[1524992, 15] z2 z3 z5 + Rational[-8586368, 25] z5^2 + Rational[-17388736, 21] z3 z7, Rational[53022424, 11] z11 + Rational[-6229504, 81] z2 z3^3 + Rational[70149632, 45] z3^2 z5 + Rational[-6663552, 5] z5 z6 + Rational[-8127344, 7] z4 z7 + Rational[-16520624, 9] z3 z8 + Rational[-4430528, 9] z2 z9, Rational[7688382660, 691] z12 + Rational[-143278592, 243] z3^4 + Rational[65574656, 15] z3 z4 z5 + Rational[17172736, 25] z2 z5^2 + Rational[9073408, 3] z3^2 z6 + Rational[34777472, 21] z2 z3 z7 + Rational[-55946368, 5] z5 z7 + Rational[-407608576, 27] z3 z9}, -6, 7, 1],UTM12I->SeriesData[\[Epsilon], 0, {-1, 0, 2 z2, Rational[64, 3] z3, 26 z4, Rational[-128, 3] z2 z3 + Rational[544, 5] z5, Rational[-2048, 9] z3^2 + 118 z6, Rational[-1664, 3] z3 z4 + Rational[-1088, 5] z2 z5 + Rational[4624, 7] z7, Rational[4096, 9] z2 z3^2 + Rational[-34816, 15] z3 z5 + Rational[1366, 3] z8, Rational[131072, 81] z3^3 + Rational[-14144, 5] z4 z5 + Rational[-7552, 3] z3 z6 + Rational[-9248, 7] z2 z7 + Rational[40384, 9] z9, Rational[8742, 5] z10 + Rational[53248, 9] z3^2 z4 + Rational[69632, 15] z2 z3 z5 + Rational[-147968, 25] z5^2 + Rational[-295936, 21] z3 z7, Rational[358384, 11] z11 + Rational[-262144, 81] z2 z3^3 + Rational[1114112, 45] z3^2 z5 + Rational[-64192, 5] z5 z6 + Rational[-120224, 7] z4 z7 + Rational[-87424, 9] z3 z8 + Rational[-80768, 9] z2 z9, Rational[4726110, 691] z12 + Rational[-2097152, 243] z3^4 + Rational[905216, 15] z3 z4 z5 + Rational[295936, 25] z2 z5^2 + Rational[241664, 9] z3^2 z6 + Rational[591872, 21] z2 z3 z7 + Rational[-2515456, 35] z5 z7 + Rational[-2584576, 27] z3 z9}, -6, 7, 1],UTM13I->SeriesData[\[Epsilon], 0, {-1, 0, 2 z2, Rational[136, 3] z3, 62 z4, Rational[-272, 3] z2 z3 + Rational[3184, 5] z5, Rational[-9248, 9] z3^2 + 1252 z6, Rational[-8432, 3] z3 z4 + Rational[-6368, 5] z2 z5 + Rational[78376, 7] z7, Rational[18496, 9] z2 z3^2 + Rational[-433024, 15] z3 z5 + Rational[80746, 3] z8, Rational[1257728, 81] z3^3 + Rational[-197408, 5] z4 z5 + Rational[-170272, 3] z3 z6 + Rational[-156752, 7] z2 z7 + Rational[1954144, 9] z9, 573414 z10 + Rational[573376, 9] z3^2 z4 + Rational[866048, 15] z2 z3 z5 + Rational[-5068928, 25] z5^2 + Rational[-10659136, 21] z3 z7, Rational[48832216, 11] z11 + Rational[-2515456, 81] z2 z3^3 + Rational[29445632, 45] z3^2 z5 + Rational[-3986368, 5] z5 z6 + Rational[-4859312, 7] z4 z7 + Rational[-10981456, 9] z3 z8 + Rational[-3908288, 9] z2 z9, Rational[8322177252, 691] z12 + Rational[-42762752, 243] z3^4 + Rational[26847488, 15] z3 z4 z5 + Rational[10137856, 25] z2 z5^2 + Rational[11578496, 9] z3^2 z6 + Rational[21318272, 21] z2 z3 z7 + Rational[-249549184, 35] z5 z7 + Rational[-265763584, 27] z3 z9}, -6, 7, 1],UTM14I->SeriesData[\[Epsilon], 0, {-1, 0, 2 z2, Rational[166, 3] z3, 77 z4, Rational[-332, 3] z2 z3 + Rational[3934, 5] z5, Rational[-13778, 9] z3^2 + Rational[3099, 2] z6, Rational[-12782, 3] z3 z4 + Rational[-7868, 5] z2 z5 + Rational[92446, 7] z7, Rational[27556, 9] z2 z3^2 + Rational[-653044, 15] z3 z5 + Rational[364319, 12] z8, Rational[2287148, 81] z3^3 + Rational[-302918, 5] z4 z5 - 85739 z3 z6 + Rational[-184892, 7] z2 z7 + Rational[2196094, 9] z9, Rational[4734107, 8] z10 + Rational[1060906, 9] z3^2 z4 + Rational[1306088, 15] z2 z3 z5 + Rational[-7738178, 25] z5^2 + Rational[-15346036, 21] z3 z7, Rational[52847326, 11] z11 + Rational[-4574296, 81] z2 z3^3 + Rational[54202652, 45] z3^2 z5 + Rational[-6095733, 5] z5 z6 - 1016906 z4 z7 + Rational[-30238477, 18] z3 z8 + Rational[-4392188, 9] z2 z9, Rational[128334015027, 11056] z12 + Rational[-94916642, 243] z3^4 + Rational[50284388, 15] z3 z4 z5 + Rational[15476356, 25] z2 z5^2 + Rational[7116337, 3] z3^2 z6 + Rational[30692072, 21] z2 z3 z7 + Rational[-51954652, 5] z5 z7 + Rational[-364551604, 27] z3 z9}, -6, 7, 1],UTM22I->SeriesData[\[Epsilon], 0, {6 z3, 9 z4, (-12) z2 z3 + 127 z5, (-229) z3^2 + 271 z6, (-651) z3 z4 - 254 z2 z5 + Rational[18989, 8] z7, 458 z2 z3^2 + Rational[-111242, 15] z3 z5 + Rational[243, 5] z5z3 + Rational[1342927, 240] z8, Rational[14182, 3] z3^3 + Rational[-107267, 10] z4 z5 + Rational[-90353, 6] z3 z6 + Rational[-18989, 4] z2 z7 + Rational[1084927, 24] z9, Rational[305940143, 2800] z10 + 19899 z3^2 z4 + Rational[222484, 15] z2 z3 z5 + Rational[-31559011, 560] z5^2 + Rational[-486, 5] z2 z5z3 + Rational[-10860403, 84] z3 z7 + Rational[40851, 112] z7z3, Rational[591012973, 640] z11 + Rational[-28364, 3] z2 z3^3 + Rational[9454234, 45] z3^2 z5 - 2106 z3 z5z3 + Rational[-1764, 5] z5z3z3 + Rational[-4568941, 20] z5 z6 + Rational[-105510709, 560] z4 z7 + Rational[-21368395, 72] z3 z8 + Rational[-1275439, 12] z2 z9, Rational[1912275391257, 884480] z12 + Rational[-3772121, 54] z3^4 + Rational[9032572, 15] z3 z4 z5 + Rational[30400651, 280] z2 z5^2 + Rational[-25848, 5] z4 z5z3 + Rational[3785216, 9] z3^2 z6 + 1182 z6z4z1z1 + Rational[10363963, 42] z2 z3 z7 + Rational[-67935699, 35] z5 z7 + Rational[-239427, 56] z2 z7z3 + Rational[-43120711, 18] z3 z9 + Rational[64531, 8] z9z3}, -3, 7, 1],UTM25I->SeriesData[\[Epsilon], 0, {-1, 0, 2 z2, Rational[118, 3] z3, 53 z4, Rational[-236, 3] z2 z3 + Rational[2974, 5] z5, Rational[-6962, 9] z3^2 + Rational[2387, 2] z6, Rational[-6254, 3] z3 z4 + Rational[-5948, 5] z2 z5 + Rational[76318, 7] z7, Rational[13924, 9] z2 z3^2 + Rational[-350932, 15] z3 z5 + Rational[325135, 12] z8, Rational[821516, 81] z3^3 + Rational[-157622, 5] z4 z5 + Rational[-140833, 3] z3 z6 + Rational[-152636, 7] z2 z7 + Rational[1934974, 9] z9, Rational[23520183, 40] z10 + Rational[368986, 9] z3^2 z4 + Rational[701864, 15] z2 z3 z5 + Rational[-4422338, 25] z5^2 + Rational[-9005524, 21] z3 z7, Rational[48657118, 11] z11 + Rational[-1643032, 81] z2 z3^3 + Rational[20704988, 45] z3^2 z5 + Rational[-3549469, 5] z5 z6 + Rational[-4044854, 7] z4 z7 + Rational[-19182965, 18] z3 z8 + Rational[-3869948, 9] z2 z9, Rational[137559939195, 11056] z12 + Rational[-24234722, 243] z3^4 + Rational[18599396, 15] z3 z4 z5 + Rational[8844676, 25] z2 z5^2 + Rational[8309147, 9] z3^2 z6 + Rational[18011048, 21] z2 z3 z7 + Rational[-226969732, 35] z5 z7 + Rational[-228326932, 27] z3 z9}, -6, 7, 1],UTM26I->SeriesData[\[Epsilon], 0, {6 z3, 9 z4, (-12) z2 z3 + 102 z5, (-314) z3^2 + Rational[417, 2] z6, (-906) z3 z4 - 204 z2 z5 + 1413 z7, 628 z2 z3^2 + Rational[-46964, 5] z3 z5 + Rational[648, 5] z5z3 + Rational[44831, 20] z8, Rational[24892, 3] z3^3 + Rational[-72246, 5] z4 z5 - 18683 z3 z6 - 2826 z2 z7 + 18918 z9, Rational[12572799, 1400] z10 + 35454 z3^2 z4 + Rational[93928, 5] z2 z3 z5 + Rational[-2519121, 35] z5^2 + Rational[-1296, 5] z2 z5z3 + Rational[-995634, 7] z3 z7 + Rational[5751, 7] z7z3, Rational[8614689, 20] z11 + Rational[-49784, 3] z2 z3^3 + Rational[5340148, 15] z3^2 z5 - 5616 z3 z5z3 + Rational[-11664, 5] z5z3z3 + Rational[-1448529, 5] z5 z6 + Rational[-8019324, 35] z4 z7 + Rational[-1660235, 6] z3 z8 - 142812 z2 z9, Rational[-16516924143, 55280] z12 + Rational[-3990178, 27] z3^4 + Rational[5275444, 5] z3 z4 z5 + Rational[4720722, 35] z2 z5^2 + Rational[-75168, 5] z4 z5z3 + Rational[2119507, 3] z3^2 z6 + 2592 z6z4z1z1 + Rational[1809828, 7] z2 z3 z7 + Rational[-78493614, 35] z5 z7 + Rational[-65934, 7] z2 z7z3 + Rational[-6803576, 3] z3 z9 + 16812 z9z3}, -3, 7, 1],UTM36I->SeriesData[\[Epsilon], 0, {(-20) z5, (-32) z3^2 - 50 z6, (-96) z3 z4 + 40 z2 z5 - 569 z7, 64 z2 z3^2 + Rational[-1864, 3] z3 z5 + Rational[-648, 5] z5z3 + Rational[-42619, 30] z8, 1096 z3^3 - 80 z4 z5 + Rational[-3172, 3] z3 z6 + 1138 z2 z7 - 13198 z9, Rational[-24928237, 700] z10 + 4740 z3^2 z4 + Rational[3728, 3] z2 z3 z5 + Rational[-386, 7] z5^2 + Rational[1296, 5] z2 z5z3 + Rational[-20800, 3] z3 z7 + Rational[-7866, 7] z7z3, Rational[-725897, 10] z11 - 2192 z2 z3^3 + Rational[1982152, 45] z3^2 z5 + Rational[24192, 5] z3 z5z3 + Rational[-14496, 5] z5z3z3 + 23848 z5 z6 + Rational[5432, 5] z4 z7 + Rational[-836611, 45] z3 z8 - 104068 z2 z9, Rational[-24059482357, 27640] z12 + Rational[-171236, 9] z3^4 + Rational[1346872, 15] z3 z4 z5 + Rational[115236, 7] z2 z5^2 + Rational[45696, 5] z4 z5z3 + Rational[670394, 9] z3^2 z6 - 4672 z6z4z1z1 + Rational[181760, 3] z2 z3 z7 + Rational[4318112, 35] z5 z7 + Rational[113844, 7] z2 z7z3 + Rational[-1327808, 9] z3 z9 + Rational[-95936, 3] z9z3}, -1, 7, 1],UTM43I->SeriesData[\[Epsilon], 0, {(-20) z5, (-68) z3^2 - 50 z6, (-204) z3 z4 + 40 z2 z5 - 450 z7, 136 z2 z3^2 + Rational[9704, 3] z3 z5 + Rational[9072, 5] z5z3 + Rational[-173899, 30] z8, Rational[12664, 3] z3^3 - 8876 z4 z5 + Rational[27422, 3] z3 z6 + 900 z2 z7 + Rational[-88036, 9] z9, Rational[-83344677, 700] z10 + 18588 z3^2 z4 + Rational[-19408, 3] z2 z3 z5 + Rational[254322, 7] z5^2 + Rational[-18144, 5] z2 z5z3 + 74852 z3 z7 + Rational[85026, 7] z7z3, Rational[31418849, 30] z11 + Rational[-25328, 3] z2 z3^3 + Rational[-2768072, 45] z3^2 z5 + Rational[-429408, 5] z3 z5z3 + Rational[-81376, 5] z5z3z3 + 85614 z5 z6 + Rational[-971628, 5] z4 z7 + Rational[19958579, 45] z3 z8 + Rational[-6415384, 9] z2 z9, Rational[-34479208947, 27640] z12 + Rational[-1168844, 9] z3^4 + Rational[2433576, 5] z3 z4 z5 + Rational[-2662732, 21] z2 z5^2 + Rational[-827744, 5] z4 z5z3 + Rational[-1947214, 9] z3^2 z6 + Rational[46400, 3] z6z4z1z1 + Rational[-913112, 3] z2 z3 z7 + Rational[22012300, 21] z5 z7 + Rational[-494852, 7] z2 z7z3 + Rational[40371584, 27] z3 z9 + Rational[1393864, 9] z9z3}, -1, 7, 1],UTMextra->SeriesData[\[Epsilon], 0, {-1, 0, 2 z2, Rational[148, 3] z3, 68 z4, Rational[-296, 3] z2 z3 + Rational[3724, 5] z5, Rational[-10952, 9] z3^2 + 1491 z6, Rational[-10064, 3] z3 z4 + Rational[-7448, 5] z2 z5 + Rational[90388, 7] z7, Rational[21904, 9] z2 z3^2 + Rational[-551152, 15] z3 z5 + Rational[92090, 3] z8, Rational[1620896, 81] z3^3 + Rational[-253232, 5] z4 z5 - 73556 z3 z6 + Rational[-180776, 7] z2 z7 + Rational[2176924, 9] z9, Rational[3053921, 5] z10 + Rational[744736, 9] z3^2 z4 + Rational[1102304, 15] z2 z3 z5 + Rational[-6934088, 25] z5^2 + Rational[-13377424, 21] z3 z7, Rational[52672228, 11] z11 + Rational[-3241792, 81] z2 z3^3 + Rational[40785248, 45] z3^2 z5 + Rational[-5552484, 5] z5 z6 + Rational[-6146384, 7] z4 z7 + Rational[-13629320, 9] z3 z8 + Rational[-4353848, 9] z2 z9, Rational[8347304070, 691] z12 + Rational[-59973152, 243] z3^4 + Rational[37478336, 15] z3 z4 z5 + Rational[13868176, 25] z2 z5^2 + Rational[5443144, 3] z3^2 z6 + Rational[26754848, 21] z2 z3 z7 + Rational[-48086416, 5] z5 z7 + Rational[-322184752, 27] z3 z9}, -6, 7, 1]};


(* Integral expansions in x-space, with factor enforcing uniform transcendentality *)


integralExpansions1Lx={UTM2L1I->SeriesData[\[Epsilon], 0, {-2, 0, -z2, Rational[-2, 3] z3, Rational[-9, 8] z4, Rational[-1, 3] z2 z3 + Rational[-2, 5] z5, Rational[-1, 9] z3^2 + Rational[-61, 64] z6, Rational[-3, 8] z3 z4 + Rational[-1, 5] z2 z5 + Rational[-2, 7] z7, Rational[-1, 18] z2 z3^2 + Rational[-2, 15] z3 z5 + Rational[-1261, 1536] z8, Rational[-1, 81] z3^3 + Rational[-9, 40] z4 z5 + Rational[-61, 192] z3 z6 + Rational[-1, 7] z2 z7 + Rational[-2, 9] z9, Rational[-45563, 61440] z10 + Rational[-1, 16] z3^2 z4 + Rational[-1, 15] z2 z3 z5 + Rational[-1, 25] z5^2 + Rational[-2, 21] z3 z7, Rational[-2, 11] z11 + Rational[-1, 162] z2 z3^3 + Rational[-1, 45] z3^2 z5 + Rational[-61, 320] z5 z6 + Rational[-9, 56] z4 z7 + Rational[-6233, 13824] z3 z8 + Rational[-1, 9] z2 z9, Rational[-193460525, 203784192] z12 + Rational[-1, 972] z3^4 + Rational[-3, 40] z3 z4 z5 + Rational[-1, 50] z2 z5^2 + Rational[-3613, 3456] z3^2 z6 + Rational[-1, 21] z2 z3 z7 + Rational[-2, 35] z5 z7 + Rational[-2, 27] z3 z9}, -2, 11, 1],UTM2L2I->SeriesData[\[Epsilon], 0, {-2, 0, -z2, Rational[-38, 3] z3, Rational[-153, 8] z4, Rational[-19, 3] z2 z3 + Rational[-422, 5] z5, Rational[-361, 9] z3^2 + Rational[-12589, 64] z6, Rational[-969, 8] z3 z4 + Rational[-211, 5] z2 z5 + Rational[-4118, 7] z7, Rational[-361, 18] z2 z3^2 + Rational[-8018, 15] z3 z5 + Rational[-2620621, 1536] z8, Rational[-6859, 81] z3^3 + Rational[-32283, 40] z4 z5 + Rational[-239191, 192] z3 z6 + Rational[-2059, 7] z2 z7 + Rational[-38342, 9] z9, Rational[-176614687, 12288] z10 + Rational[-6137, 16] z3^2 z4 + Rational[-4009, 15] z2 z3 z5 + Rational[-44521, 25] z5^2 + Rational[-78242, 21] z3 z7, Rational[-350198, 11] z11 + Rational[-6859, 162] z2 z3^3 + Rational[-76171, 45] z3^2 z5 + Rational[-2656279, 320] z5 z6 + Rational[-315027, 56] z4 z7 + Rational[-149377847, 13824] z3 z8 + Rational[-19171, 9] z2 z9, Rational[-24679688228477, 203784192] z12 + Rational[-130321, 972] z3^4 + Rational[-204459, 40] z3 z4 z5 + Rational[-44521, 50] z2 z5^2 + Rational[-13637317, 3456] z3^2 z6 + Rational[-39121, 21] z2 z3 z7 + Rational[-868898, 35] z5 z7 + Rational[-728498, 27] z3 z9}, -2, 11, 1]};
integralExpansions2Lx={UTM01I->SeriesData[\[Epsilon], 0, {8, 0, 8 z2, Rational[16, 3] z3, 14 z4, Rational[16, 3] z2 z3 + Rational[16, 5] z5, Rational[16, 9] z3^2 + Rational[31, 2] z6, Rational[28, 3] z3 z4 + Rational[16, 5] z2 z5 + Rational[16, 7] z7, Rational[16, 9] z2 z3^2 + Rational[32, 15] z3 z5 + Rational[127, 8] z8, Rational[32, 81] z3^3 + Rational[28, 5] z4 z5 + Rational[31, 3] z3 z6 + Rational[16, 7] z2 z7 + Rational[16, 9] z9, Rational[511, 32] z10 + Rational[28, 9] z3^2 z4 + Rational[32, 15] z2 z3 z5 + Rational[16, 25] z5^2 + Rational[32, 21] z3 z7, Rational[16, 11] z11 + Rational[32, 81] z2 z3^3 + Rational[32, 45] z3^2 z5 + Rational[31, 5] z5 z6 + 4 z4 z7 + Rational[127, 12] z3 z8 + Rational[16, 9] z2 z9, Rational[2047, 128] z12 + Rational[16, 243] z3^4 + Rational[56, 15] z3 z4 z5 + Rational[16, 25] z2 z5^2 + Rational[31, 9] z3^2 z6 + Rational[32, 21] z2 z3 z7 + Rational[32, 35] z5 z7 + Rational[32, 27] z3 z9}, -4, 9, 1],UTM12I->SeriesData[\[Epsilon], 0, {8, 0, 8 z2, Rational[976, 3] z3, 494 z4, Rational[976, 3] z2 z3 + Rational[28816, 5] z5, Rational[59536, 9] z3^2 + Rational[28911, 2] z6, Rational[60268, 3] z3 z4 + Rational[28816, 5] z2 z5 + Rational[719056, 7] z7, Rational[59536, 9] z2 z3^2 + Rational[3515552, 15] z3 z5 + Rational[8470621, 24] z8, Rational[7263392, 81] z3^3 + Rational[1779388, 5] z4 z5 + 587857 z3 z6 + Rational[719056, 7] z2 z7 + Rational[17399056, 9] z9, Rational[267165791, 32] z10 + Rational[3676348, 9] z3^2 z4 + Rational[3515552, 15] z2 z3 z5 + Rational[51897616, 25] z5^2 + Rational[87724832, 21] z3 z7, Rational[421312336, 11] z11 + Rational[7263392, 81] z2 z3^3 + Rational[214448672, 45] z3^2 z5 + Rational[52068711, 5] z5 z6 + Rational[44401708, 7] z4 z7 + Rational[516707881, 36] z3 z8 + Rational[17399056, 9] z2 z9, Rational[17426727148797, 88448] z12 + Rational[221533456, 243] z3^4 + Rational[217085336, 15] z3 z4 z5 + Rational[51897616, 25] z2 z5^2 + Rational[35859277, 3] z3^2 z6 + Rational[87724832, 21] z2 z3 z7 + Rational[2590039712, 35] z5 z7 + Rational[2122684832, 27] z3 z9}, -4, 9, 1],UTM13I->SeriesData[\[Epsilon], 0, {8, 0, 8 z2, Rational[400, 3] z3, 206 z4, Rational[400, 3] z2 z3 + Rational[7696, 5] z5, Rational[10000, 9] z3^2 + Rational[7743, 2] z6, Rational[10300, 3] z3 z4 + Rational[7696, 5] z2 z5 + Rational[129040, 7] z7, Rational[10000, 9] z2 z3^2 + Rational[76960, 3] z3 z5 + Rational[1473085, 24] z8, Rational[500000, 81] z3^3 + Rational[198172, 5] z4 z5 + 64525 z3 z6 + Rational[129040, 7] z2 z7 + Rational[2088976, 9] z9, Rational[149669563, 160] z10 + Rational[257500, 9] z3^2 z4 + Rational[76960, 3] z2 z3 z5 + Rational[3701776, 25] z5^2 + Rational[6452000, 21] z3 z7, Rational[33521680, 11] z11 + Rational[500000, 81] z2 z3^3 + Rational[1924000, 9] z3^2 z5 + Rational[3724383, 5] z5 z6 + Rational[3322780, 7] z4 z7 + Rational[36827125, 36] z3 z8 + Rational[2088976, 9] z2 z9, Rational[1252269377325, 88448] z12 + Rational[6250000, 243] z3^4 + Rational[1981720, 3] z3 z4 z5 + Rational[3701776, 25] z2 z5^2 + Rational[1613125, 3] z3^2 z6 + Rational[6452000, 21] z2 z3 z7 + Rational[24827296, 7] z5 z7 + Rational[104448800, 27] z3 z9}, -4, 9, 1],UTM14I->SeriesData[\[Epsilon], 0, {8, 0, 8 z2, Rational[160, 3] z3, 86 z4, Rational[160, 3] z2 z3 + Rational[1696, 5] z5, Rational[1600, 9] z3^2 + Rational[1723, 2] z6, Rational[1720, 3] z3 z4 + Rational[1696, 5] z2 z5 + Rational[16480, 7] z7, Rational[1600, 9] z2 z3^2 + Rational[6784, 3] z3 z5 + Rational[60295, 8] z8, Rational[32000, 81] z3^3 + Rational[18232, 5] z4 z5 + Rational[17230, 3] z3 z6 + Rational[16480, 7] z2 z7 + Rational[153376, 9] z9, Rational[10184723, 160] z10 + Rational[17200, 9] z3^2 z4 + Rational[6784, 3] z2 z3 z5 + Rational[179776, 25] z5^2 + Rational[329600, 21] z3 z7, Rational[1400800, 11] z11 + Rational[32000, 81] z2 z3^3 + Rational[67840, 9] z3^2 z5 + Rational[182638, 5] z5 z6 + Rational[177160, 7] z4 z7 + Rational[301475, 6] z3 z8 + Rational[153376, 9] z2 z9, Rational[47438650225, 88448] z12 + Rational[160000, 243] z3^4 + Rational[72928, 3] z3 z4 z5 + Rational[179776, 25] z2 z5^2 + Rational[172300, 9] z3^2 z6 + Rational[329600, 21] z2 z3 z7 + Rational[698752, 7] z5 z7 + Rational[3067520, 27] z3 z9}, -4, 9, 1],UTM22I->SeriesData[\[Epsilon], 0, {(-48) z3, (-72) z4, (-48) z2 z3 - 1016 z5, (-1144) z3^2 - 2546 z6, (-3468) z3 z4 - 1016 z2 z5 - 18989 z7, (-1144) z2 z3^2 + Rational[-651968, 15] z3 z5 + Rational[-1944, 5] z5z3 + Rational[-1927057, 30] z8, Rational[-49472, 3] z3^3 + Rational[-315214, 5] z4 z5 + Rational[-326965, 3] z3 z6 - 18989 z2 z7 + Rational[-1084927, 3] z9, Rational[-2145477599, 1400] z10 - 75066 z3^2 z4 + Rational[-651968, 15] z2 z3 z5 + Rational[-27413693, 70] z5^2 + Rational[-1944, 5] z2 z5z3 + Rational[-16611736, 21] z3 z7 + Rational[-40851, 14] z7z3, Rational[-591012973, 80] z11 + Rational[-49472, 3] z2 z3^3 + Rational[-40666832, 45] z3^2 z5 + Rational[-36288, 5] z3 z5z3 + Rational[14112, 5] z5z3z3 + Rational[-19274659, 10] z5 z6 + Rational[-158347087, 140] z4 z7 + Rational[-485836429, 180] z3 z8 + Rational[-703903, 3] z2 z9, Rational[-4029858748679, 110560] z12 + Rational[-4629004, 27] z3^4 + Rational[-40410248, 15] z3 z4 z5 + Rational[-25096973, 70] z2 z5^2 + Rational[36198, 5] z4 z5z3 + Rational[-41178701, 18] z3^2 z6 - 9456 z6z4z1z1 + Rational[-14625976, 21] z2 z3 z7 + Rational[-487703646, 35] z5 z7 + Rational[356301, 14] z2 z7z3 + Rational[-135646346, 9] z3 z9 - 64531 z9z3}, -1, 9, 1],UTM25I->SeriesData[\[Epsilon], 0, {8, 0, 8 z2, Rational[544, 3] z3, 278 z4, Rational[544, 3] z2 z3 + Rational[9376, 5] z5, Rational[18496, 9] z3^2 + Rational[9435, 2] z6, Rational[18904, 3] z3 z4 + Rational[9376, 5] z2 z5 + Rational[145504, 7] z7, Rational[18496, 9] z2 z3^2 + Rational[637568, 15] z3 z5 + Rational[1701973, 24] z8, Rational[1257728, 81] z3^3 + Rational[325816, 5] z4 z5 + 106930 z3 z6 + Rational[145504, 7] z2 z7 + Rational[2242336, 9] z9, Rational[33800183, 32] z10 + Rational[642736, 9] z3^2 z4 + Rational[637568, 15] z2 z3 z5 + Rational[5494336, 25] z5^2 + Rational[9894272, 21] z3 z7, Rational[34922464, 11] z11 + Rational[1257728, 81] z2 z3^3 + Rational[21677312, 45] z3^2 z5 + 1105782 z5 z6 + Rational[5056264, 7] z4 z7 + Rational[28933541, 18] z3 z8 + Rational[2242336, 9] z2 z9, Rational[1398777196113, 88448] z12 + Rational[21381376, 243] z3^4 + Rational[22155488, 15] z3 z4 z5 + Rational[5494336, 25] z2 z5^2 + Rational[3635620, 3] z3^2 z6 + Rational[9894272, 21] z2 z3 z7 + Rational[170530688, 35] z5 z7 + Rational[152478848, 27] z3 z9}, -4, 9, 1],UTM26I->SeriesData[\[Epsilon], 0, {(-48) z3, (-72) z4, (-48) z2 z3 - 816 z5, (-464) z3^2 - 2046 z6, (-1428) z3 z4 - 816 z2 z5 - 11304 z7, (-464) z2 z3^2 + Rational[-76256, 5] z3 z5 + Rational[-5184, 5] z5z3 + Rational[-174517, 5] z8, Rational[-8672, 3] z3^3 + Rational[-78564, 5] z4 z5 - 38285 z3 z6 - 11304 z2 z7 - 151344 z9, Rational[-378618657, 700] z10 - 13356 z3^2 z4 + Rational[-76256, 5] z2 z3 z5 + Rational[-3528984, 35] z5^2 + Rational[-5184, 5] z2 z5z3 + Rational[-1477152, 7] z3 z7 + Rational[-46008, 7] z7z3, Rational[-17229378, 5] z11 + Rational[-8672, 3] z2 z3^3 + Rational[-2135264, 15] z3^2 z5 + Rational[-96768, 5] z3 z5z3 + Rational[93312, 5] z5z3z3 + Rational[-2270817, 5] z5 z6 + Rational[-4584978, 35] z4 z7 + Rational[-39097523, 60] z3 z8 + 688464 z2 z9, Rational[-945620964429, 110560] z12 + Rational[-317584, 27] z3^4 + Rational[-1518536, 5] z3 z4 z5 + Rational[-988824, 35] z2 z5^2 + Rational[146448, 5] z4 z5z3 + Rational[-1212041, 3] z3^2 z6 - 20736 z6z4z1z1 + Rational[-25632, 7] z2 z3 z7 + Rational[-85700256, 35] z5 z7 + Rational[389448, 7] z2 z7z3 + Rational[-9165632, 3] z3 z9 - 134496 z9z3}, -1, 9, 1],UTM36I->SeriesData[\[Epsilon], 0, {160 z5, 256 z3^2 + 400 z6, 768 z3 z4 + 160 z2 z5 + 4552 z7, 256 z2 z3^2 + Rational[44672, 3] z3 z5 + Rational[5184, 5] z5z3 + Rational[200476, 15] z8, 7104 z3^3 + 14680 z4 z5 + Rational[111872, 3] z3 z6 + 4552 z2 z7 + 105584 z9, Rational[67613213, 175] z10 + 32160 z3^2 z4 + Rational[44672, 3] z2 z3 z5 + Rational[931792, 7] z5^2 + Rational[5184, 5] z2 z5z3 + Rational[1013072, 3] z3 z7 + Rational[62928, 7] z7z3, Rational[2903588, 5] z11 + 7104 z2 z3^3 + Rational[21401728, 45] z3^2 z5 + Rational[127872, 5] z3 z5z3 + Rational[115968, 5] z5z3z3 + 474086 z5 z6 + Rational[1953734, 5] z4 z7 + Rational[50027504, 45] z3 z8 + 1149296 z2 z9, Rational[147064357197, 13820] z12 + Rational[905632, 9] z3^4 + Rational[18972448, 15] z3 z4 z5 + Rational[16080, 7] z2 z5^2 + Rational[89328, 5] z4 z5z3 + Rational[11483672, 9] z3^2 z6 + 37376 z6z4z1z1 + Rational[-108208, 3] z2 z3 z7 + Rational[173168048, 35] z5 z7 + Rational[-721968, 7] z2 z7z3 + Rational[69538336, 9] z3 z9 + Rational[767488, 3] z9z3}, 1, 9, 1],UTM43I->SeriesData[\[Epsilon], 0, {160 z5, 544 z3^2 + 400 z6, 1632 z3 z4 + 160 z2 z5 + 3600 z7, 544 z2 z3^2 + Rational[-47872, 3] z3 z5 + Rational[-72576, 5] z5z3 + Rational[725596, 15] z8, Rational[-128, 3] z3^3 + 85048 z4 z5 + Rational[-119272, 3] z3 z6 + 3600 z2 z7 + Rational[704288, 9] z9, Rational[214771773, 175] z10 + 216 z3^2 z4 + Rational[-47872, 3] z2 z3 z5 + Rational[-1105872, 7] z5^2 + Rational[-72576, 5] z2 z5z3 - 375616 z3 z7 + Rational[-680208, 7] z7z3, Rational[-125675396, 15] z11 + Rational[-128, 3] z2 z3^3 + Rational[-15915968, 45] z3^2 z5 + Rational[-1064448, 5] z3 z5z3 + Rational[651008, 5] z5z3z3 + 349390 z5 z6 + Rational[9352524, 5] z4 z7 + Rational[-32357356, 45] z3 z8 + Rational[53435936, 9] z2 z9, Rational[288318122837, 13820] z12 + Rational[-83168, 9] z3^4 + Rational[2308864, 5] z3 z4 z5 + Rational[5776784, 21] z2 z5^2 + Rational[253408, 5] z4 z5z3 + Rational[-10459546, 9] z3^2 z6 + Rational[-371200, 3] z6z4z1z1 + Rational[2585152, 3] z2 z3 z7 + Rational[-68048000, 21] z5 z7 + Rational[1918192, 7] z2 z7z3 + Rational[-191975104, 27] z3 z9 + Rational[-11150912, 9] z9z3}, 1, 9, 1],UTMextra->SeriesData[\[Epsilon], 0, {8, 0, 8 z2, Rational[304, 3] z3, 158 z4, Rational[304, 3] z2 z3 + Rational[3376, 5] z5, Rational[5776, 9] z3^2 + Rational[3415, 2] z6, Rational[6004, 3] z3 z4 + Rational[3376, 5] z2 z5 + Rational[32944, 7] z7, Rational[5776, 9] z2 z3^2 + Rational[128288, 15] z3 z5 + Rational[126511, 8] z8, Rational[219488, 81] z3^3 + Rational[66676, 5] z4 z5 + Rational[64885, 3] z3 z6 + Rational[32944, 7] z2 z7 + Rational[306736, 9] z9, Rational[4569487, 32] z10 + Rational[114076, 9] z3^2 z4 + Rational[128288, 15] z2 z3 z5 + Rational[712336, 25] z5^2 + Rational[1251872, 21] z3 z7, Rational[2801584, 11] z11 + Rational[219488, 81] z2 z3^3 + Rational[2437472, 45] z3^2 z5 + 144113 z5 z6 + Rational[650644, 7] z4 z7 + Rational[2403709, 12] z3 z8 + Rational[306736, 9] z2 z9, Rational[113688531253, 88448] z12 + Rational[2085136, 243] z3^4 + Rational[2533688, 15] z3 z4 z5 + Rational[712336, 25] z2 z5^2 + Rational[1232815, 9] z3^2 z6 + Rational[1251872, 21] z2 z3 z7 + Rational[13902368, 35] z5 z7 + Rational[11655968, 27] z3 z9}, -4, 9, 1]};


toExpansion=Simplify[#/.integralExpansions1Lx/.integralExpansions2Lx]&;


(* ::Section:: *)
(*functions*)


fMI[loop_/; MemberQ[{1,2}, loop],n_Integer,i_Integer,j_Integer]:=Module[{partitions},If[3<=n<=10,partitions=Select[IntegerPartitions[n],Not@MemberQ[#,1]&];If[1<=i<=Length[partitions]&&1<=j<=Length[partitions],Switch[loop,1,Return[oneloopI],2,Return[twoloopsI[[n-2,Position[Flatten[Table[Sort[{k,l}],{k,1,Length[partitions]},{l,1,k}],1],Sort[{i,j}]][[1,1]]]]],_,Return["only up to 2 loops"]],Return["indices outside range"]],Return["dimension outside of the range 3...10"]]]
fexp[loop_/; MemberQ[{1,2}, loop],n_Integer,i_Integer,j_Integer]:=Module[{partitions},If[3<=n<=10,partitions=Select[IntegerPartitions[n],Not@MemberQ[#,1]&];If[1<=i<=Length[partitions]&&1<=j<=Length[partitions],Switch[loop,1,Return[oneloop],2,Return[twoloops[[n-2,Position[Flatten[Table[Sort[{k,l}],{k,1,Length[partitions]},{l,1,k}],1],Sort[{i,j}]][[1,1]]]]],_,Return["only up to 2 loops"]],Return["indices outside range"]],Return["dimension outside of the range 3...10"]]]


FMI[loop_/; MemberQ[{1,2}, loop],n_Integer,i_Integer,j_Integer]:=Module[{partitions},If[3<=n<=10,partitions=Select[IntegerPartitions[n],Not@MemberQ[#,1]&];If[1<=i<=Length[partitions]&&1<=j<=Length[partitions],Switch[loop,1,Return[-n (1-3\[Epsilon])/(1-2\[Epsilon]) oneloopI],2,Return[n (1-4\[Epsilon])/(1-2\[Epsilon]) twoloopsI[[n-2,Position[Flatten[Table[Sort[{k,l}],{k,1,Length[partitions]},{l,1,k}],1],Sort[{i,j}]][[1,1]]]]],_,Return["only up to 2 loops"]],Return["indices outside range"]],Return["dimension outside of the range 3...10"]]]
Fexp[loop_/; MemberQ[{1,2}, loop],n_Integer,i_Integer,j_Integer]:=Module[{partitions},If[3<=n<=10,partitions=Select[IntegerPartitions[n],Not@MemberQ[#,1]&];If[1<=i<=Length[partitions]&&1<=j<=Length[partitions],Switch[loop,1,Return[-n (1-3\[Epsilon])/(1-2\[Epsilon]) oneloop],2,Return[n (1-4\[Epsilon])/(1-2\[Epsilon]) twoloops[[n-2,Position[Flatten[Table[Sort[{k,l}],{k,1,Length[partitions]},{l,1,k}],1],Sort[{i,j}]][[1,1]]]]],_,Return["only up to 2 loops"]],Return["indices outside range"]],Return["dimension outside of the range 3...10"]]]


==> example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     42289,       1119]
NotebookOptionsPosition[     39367,       1068]
NotebookOutlinePosition[     39766,       1084]
CellTagsIndexPosition[     39723,       1081]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.988825630663521*^9, 3.988825631312736*^9}, {
  3.989332962888772*^9, 3.9893329635684023`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"fc7b2810-2486-4e16-80c5-e8b0db04b0a9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", "\"\<data.m\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.988825498021605*^9, 3.988825535073317*^9}, {
  3.988825901282568*^9, 3.98882590601119*^9}, {3.9888260063069*^9, 
  3.988826030386445*^9}, {3.98882951104725*^9, 3.988829511437715*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"d89382cf-9c9f-4302-8212-9a8e59bea682"],

Cell["operator basis", "Text",
 CellChangeTimes->{{3.988474037862322*^9, 3.9884740700519342`*^9}, {
  3.989329494738195*^9, 3.989329496656865*^9}, {3.989329534490526*^9, 
  3.989329544849049*^9}, {3.989331254136808*^9, 3.989331257680682*^9}, {
  3.990615275534766*^9, 
  3.9906152781567*^9}},ExpressionUUID->"a65bb680-4e00-47f0-a75a-5d05956b9250"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"operator", "[", 
    RowBox[{"6", ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"Range", "[", "4", "]"}]}]], "Input",
 CellChangeTimes->{{3.989511797472373*^9, 3.9895118067284603`*^9}, {
  3.9895120202833014`*^9, 3.98951202388166*^9}, {3.9895121049473877`*^9, 
  3.98951212066796*^9}, {3.9895121631588297`*^9, 3.9895122335892563`*^9}, {
  3.989512268469062*^9, 3.9895123014489107`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"bbbf6fa1-d7e7-41f5-a43b-5ae67bac03ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"tr", "[", 
    SuperscriptBox["X", "6"], "]"}], ",", 
   RowBox[{
    RowBox[{"tr", "[", 
     SuperscriptBox["X", "2"], "]"}], " ", 
    RowBox[{"tr", "[", 
     SuperscriptBox["X", "4"], "]"}]}], ",", 
   SuperscriptBox[
    RowBox[{"tr", "[", 
     SuperscriptBox["X", "3"], "]"}], "2"], ",", 
   SuperscriptBox[
    RowBox[{"tr", "[", 
     SuperscriptBox["X", "2"], "]"}], "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.989512016493836*^9, 3.9895120242532473`*^9}, {
   3.9895120612954397`*^9, 3.989512072490397*^9}, {3.9895121058154*^9, 
   3.9895121219466667`*^9}, 3.9895121530368233`*^9, {3.989512185034487*^9, 
   3.989512227597028*^9}, {3.989512263524226*^9, 3.989512303383532*^9}, 
   3.990615242388479*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"f5af0982-fe30-4bee-aedf-05393c74f127"]
}, Open  ]],

Cell[TextData[{
 "ratio functions ",
 StyleBox["f",
  FontSlant->"Italic"],
 " as defined in formulae (2.6), (3.2) and (5.1)"
}], "Text",
 CellChangeTimes->{{3.988474037862322*^9, 3.9884740700519342`*^9}, {
  3.989329494738195*^9, 3.989329496656865*^9}, {3.989329534490526*^9, 
  3.989329544849049*^9}, {3.989331254136808*^9, 
  3.989331257680682*^9}},ExpressionUUID->"8d6613c2-dfd7-44c5-afc7-\
641a5272bf36"],

Cell["one-loop example", "Text",
 CellChangeTimes->{{3.9906153750464287`*^9, 
  3.9906153789603453`*^9}},ExpressionUUID->"aaa93567-4377-4fdc-a75d-\
bbec8ad23e88"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"fMI", "[", 
  RowBox[{"1", ",", "6", ",", "1", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "toExpansion"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fexp", "[", 
    RowBox[{"1", ",", "6", ",", "1", ",", "1"}], "]"}], "-", "%"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.989329688176998*^9, 3.989329752064883*^9}, {
  3.989330718050644*^9, 3.9893307226888866`*^9}, {3.989331771257101*^9, 
  3.989331777984929*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"51702a19-6f80-4c68-9800-c7cc07b16ac7"],

Cell[BoxData[
 RowBox[{"UTM2L1I", "-", "UTM2L2I"}]], "Output",
 CellChangeTimes->{{3.989329694514038*^9, 3.98932975277491*^9}, 
   3.989330137506097*^9, 3.9893302984595423`*^9, {3.989330707189979*^9, 
   3.989330723117803*^9}, 3.9893317783927727`*^9, 3.98933274236882*^9, 
   3.989332970162758*^9, 3.989333071102829*^9, 3.990615244305778*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"eea7e683-e708-47f4-bb70-8b17bbe2d8b3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"12", " ", "z3", " ", "\[Epsilon]"}], "+", 
   RowBox[{"18", " ", "z4", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "z2", " ", "z3"}], "+", 
      RowBox[{"84", " ", "z5"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"40", " ", 
       SuperscriptBox["z3", "2"]}], "+", 
      FractionBox[
       RowBox[{"783", " ", "z6"}], "4"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "4"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"483", " ", "z3", " ", "z4"}], "4"], "+", 
      RowBox[{"42", " ", "z2", " ", "z5"}], "+", 
      RowBox[{"588", " ", "z7"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "5"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"20", " ", "z2", " ", 
       SuperscriptBox["z3", "2"]}], "+", 
      FractionBox[
       RowBox[{"2672", " ", "z3", " ", "z5"}], "5"], "+", 
      FractionBox[
       RowBox[{"27285", " ", "z8"}], "16"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "6"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"254", " ", 
        SuperscriptBox["z3", "3"]}], "3"], "+", 
      FractionBox[
       RowBox[{"16137", " ", "z4", " ", "z5"}], "20"], "+", 
      FractionBox[
       RowBox[{"39855", " ", "z3", " ", "z6"}], "32"], "+", 
      RowBox[{"294", " ", "z2", " ", "z7"}], "+", 
      RowBox[{"4260", " ", "z9"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "7"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"9198207", " ", "z10"}], "640"], "+", 
      FractionBox[
       RowBox[{"767", " ", 
        SuperscriptBox["z3", "2"], " ", "z4"}], "2"], "+", 
      FractionBox[
       RowBox[{"1336", " ", "z2", " ", "z3", " ", "z5"}], "5"], "+", 
      FractionBox[
       RowBox[{"8904", " ", 
        SuperscriptBox["z5", "2"]}], "5"], "+", 
      FractionBox[
       RowBox[{"26080", " ", "z3", " ", "z7"}], "7"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "8"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"31836", " ", "z11"}], "+", 
      FractionBox[
       RowBox[{"127", " ", "z2", " ", 
        SuperscriptBox["z3", "3"]}], "3"], "+", 
      FractionBox[
       RowBox[{"5078", " ", 
        SuperscriptBox["z3", "2"], " ", "z5"}], "3"], "+", 
      FractionBox[
       RowBox[{"1328109", " ", "z5", " ", "z6"}], "160"], "+", 
      FractionBox[
       RowBox[{"157509", " ", "z4", " ", "z7"}], "28"], "+", 
      FractionBox[
       RowBox[{"2766141", " ", "z3", " ", "z8"}], "256"], "+", 
      RowBox[{"2130", " ", "z2", " ", "z9"}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "9"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"171385380333", " ", "z12"}], "1415168"], "+", 
      FractionBox[
       RowBox[{"3620", " ", 
        SuperscriptBox["z3", "4"]}], "27"], "+", 
      FractionBox[
       RowBox[{"63119", " ", 
        SuperscriptBox["z3", "2"], " ", "z6"}], "16"], "+", 
      RowBox[{
       FractionBox["12", "5"], " ", "z5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"371", " ", "z2", " ", "z5"}], "+", 
         RowBox[{"10344", " ", "z7"}]}], ")"}]}], "+", 
      RowBox[{"z3", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"25557", " ", "z4", " ", "z5"}], "5"], "+", 
         FractionBox[
          RowBox[{"13040", " ", "z2", " ", "z7"}], "7"], "+", 
         FractionBox[
          RowBox[{"80944", " ", "z9"}], "3"]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "10"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "11"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   12 $CellContext`z3, 18 $CellContext`z4, 6 $CellContext`z2 $CellContext`z3 + 
    84 $CellContext`z5, 40 $CellContext`z3^2 + 
    Rational[783, 4] $CellContext`z6, 
    Rational[483, 4] $CellContext`z3 $CellContext`z4 + 
    42 $CellContext`z2 $CellContext`z5 + 588 $CellContext`z7, 
    20 $CellContext`z2 $CellContext`z3^2 + 
    Rational[2672, 5] $CellContext`z3 $CellContext`z5 + 
    Rational[27285, 16] $CellContext`z8, Rational[254, 3] $CellContext`z3^3 + 
    Rational[16137, 20] $CellContext`z4 $CellContext`z5 + 
    Rational[39855, 32] $CellContext`z3 $CellContext`z6 + 
    294 $CellContext`z2 $CellContext`z7 + 4260 $CellContext`z9, 
    Rational[9198207, 640] $CellContext`z10 + 
    Rational[767, 2] $CellContext`z3^2 $CellContext`z4 + 
    Rational[1336, 5] $CellContext`z2 $CellContext`z3 $CellContext`z5 + 
    Rational[8904, 5] $CellContext`z5^2 + 
    Rational[26080, 7] $CellContext`z3 $CellContext`z7, 
    31836 $CellContext`z11 + 
    Rational[127, 3] $CellContext`z2 $CellContext`z3^3 + 
    Rational[5078, 3] $CellContext`z3^2 $CellContext`z5 + 
    Rational[1328109, 160] $CellContext`z5 $CellContext`z6 + 
    Rational[157509, 28] $CellContext`z4 $CellContext`z7 + 
    Rational[2766141, 256] $CellContext`z3 $CellContext`z8 + 
    2130 $CellContext`z2 $CellContext`z9, 
    Rational[171385380333, 1415168] $CellContext`z12 + 
    Rational[3620, 27] $CellContext`z3^4 + 
    Rational[63119, 16] $CellContext`z3^2 $CellContext`z6 + 
    Rational[12, 5] $CellContext`z5 (371 $CellContext`z2 $CellContext`z5 + 
      10344 $CellContext`z7) + $CellContext`z3 (
      Rational[25557, 5] $CellContext`z4 $CellContext`z5 + 
      Rational[13040, 7] $CellContext`z2 $CellContext`z7 + 
      Rational[80944, 3] $CellContext`z9)}, 1, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.989329694514038*^9, 3.98932975277491*^9}, 
   3.989330137506097*^9, 3.9893302984595423`*^9, {3.989330707189979*^9, 
   3.989330723117803*^9}, 3.9893317783927727`*^9, 3.98933274236882*^9, 
   3.989332970162758*^9, 3.989333071102829*^9, 3.9906152443577223`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"5408a310-ccf2-4a6d-8c1f-11f438c9d789"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "11"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 11, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.989329694514038*^9, 3.98932975277491*^9}, 
   3.989330137506097*^9, 3.9893302984595423`*^9, {3.989330707189979*^9, 
   3.989330723117803*^9}, 3.9893317783927727`*^9, 3.98933274236882*^9, 
   3.989332970162758*^9, 3.989333071102829*^9, 3.990615244358732*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"30fa85e0-e523-49df-af34-0f6892b1ab12"]
}, Open  ]],

Cell["two-loop example", "Text",
 CellChangeTimes->{{3.990615383260434*^9, 
  3.99061538662134*^9}},ExpressionUUID->"28f614cd-c24a-4d75-9dea-\
ef89b48f6da2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"fMI", "[", 
  RowBox[{"2", ",", "6", ",", "2", ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"%", "//", "toExpansion"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "-", 
   RowBox[{"fexp", "[", 
    RowBox[{"2", ",", "6", ",", "2", ",", "4"}], "]"}]}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.988473830263913*^9, 3.988473831388545*^9}, {
   3.988473875515829*^9, 3.9884738823341293`*^9}, {3.988473977475132*^9, 
   3.988473996722874*^9}, {3.988829917219193*^9, 3.988829917531129*^9}, {
   3.988829977192091*^9, 3.988829978090085*^9}, 3.988830164675252*^9, 
   3.9893289508587017`*^9, 3.9893290046587257`*^9, {3.989329569401084*^9, 
   3.989329577840456*^9}, {3.989329626410068*^9, 3.9893296269208393`*^9}, {
   3.989330767528983*^9, 3.989330786840991*^9}, {3.98933179459413*^9, 
   3.989331809961411*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"2c75d8b3-7f56-4fa8-902b-ec8719aab0e3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"288", " ", 
    SuperscriptBox["Nc", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["Nc", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["Nc", "4"]}]}], ")"}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "132"}], " ", 
     SuperscriptBox["Nc", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "+", 
       RowBox[{"53", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       SuperscriptBox["Nc", "4"]}], ")"}], " ", "UTM12I"}], "-", 
    RowBox[{"72", " ", 
     SuperscriptBox["Nc", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "153"}], "+", 
       RowBox[{"239", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["Nc", "4"]}]}], ")"}], " ", "UTM13I"}], "-", 
    RowBox[{"768", " ", 
     SuperscriptBox["Nc", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "+", 
       RowBox[{"53", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       SuperscriptBox["Nc", "4"]}], ")"}], " ", "UTM22I"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["Nc", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "45"}], "+", 
       RowBox[{"62", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["Nc", "4"]}]}], ")"}], " ", "UTM25I"}], "-", 
    RowBox[{"216", " ", 
     SuperscriptBox["Nc", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "45"}], "+", 
       RowBox[{"62", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["Nc", "4"]}]}], ")"}], " ", "UTM26I"}], "-", 
    RowBox[{"144", " ", 
     SuperscriptBox["Nc", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "18"}], "+", 
       RowBox[{"53", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       SuperscriptBox["Nc", "4"]}], ")"}], " ", "UTM36I"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["Nc", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "63"}], "+", 
       RowBox[{"115", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["Nc", "4"]}]}], ")"}], " ", "UTM43I"}], "+", 
    FractionBox[
     RowBox[{"48", " ", 
      SuperscriptBox["Nc", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "72"}], "+", 
        RowBox[{"71", " ", 
         SuperscriptBox["Nc", "2"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["Nc", "4"]}]}], ")"}], " ", "UTMextra", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], "2"]}], 
     RowBox[{"1", "-", 
      RowBox[{"6", " ", "\[Epsilon]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["Nc", "3"], " ", "UTM14I", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "953"}], "+", 
           RowBox[{"5718", " ", "\[Epsilon]"}], "-", 
           RowBox[{"7198", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"30", " ", "\[Epsilon]"}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Nc", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"17", "-", 
           RowBox[{"102", " ", "\[Epsilon]"}], "+", 
           RowBox[{"214", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"1", "-", 
      RowBox[{"6", " ", "\[Epsilon]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}]], "+", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["Nc", "3"], " ", "UTM01I", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "18"}], " ", 
         RowBox[{"(", 
          RowBox[{"53", "-", 
           RowBox[{"318", " ", "\[Epsilon]"}], "+", 
           RowBox[{"472", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Nc", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"215", "-", 
           RowBox[{"1290", " ", "\[Epsilon]"}], "+", 
           RowBox[{"1876", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Nc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"271", "-", 
           RowBox[{"1626", " ", "\[Epsilon]"}], "+", 
           RowBox[{"3020", " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"1", "-", 
      RowBox[{"6", " ", "\[Epsilon]"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.988829958234558*^9, 3.988830002788068*^9}, 
   3.988830068706263*^9, {3.988830152881309*^9, 3.988830166531853*^9}, 
   3.9888302706086493`*^9, 3.9888303348135147`*^9, {3.989328942939504*^9, 
   3.989328951991478*^9}, 3.989329005855585*^9, 3.9893295788852673`*^9, 
   3.989329627374754*^9, {3.989330760088451*^9, 3.989330787464066*^9}, 
   3.9893318102694607`*^9, 3.989332743465303*^9, 3.9893329714893703`*^9, 
   3.9893330730573397`*^9, 3.990615246142529*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"b255c2f9-a998-43ec-aadc-ef71d7479c0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "171"}], "+", 
       RowBox[{"151", " ", 
        SuperscriptBox["Nc", "2"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox["Nc", "4"]}]}], ")"}], " ", "z5", " ", "\[Epsilon]"}], 
    
    RowBox[{
     RowBox[{"-", "9"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["Nc", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["Nc", "4"]}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2979"}], "+", 
          RowBox[{"1087", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"656", " ", 
           SuperscriptBox["Nc", "4"]}]}], ")"}], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "171"}], "+", 
          RowBox[{"151", " ", 
           SuperscriptBox["Nc", "2"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["Nc", "4"]}]}], ")"}], " ", "z6"}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], 
    RowBox[{
     RowBox[{"-", "9"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["Nc", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["Nc", "4"]}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   10 (-9 + 3 $CellContext`Nc^2 + 2 $CellContext`Nc^4)^(-1) (-171 + 
     151 $CellContext`Nc^2 + 
     32 $CellContext`Nc^4) $CellContext`z5, (-9 + 3 $CellContext`Nc^2 + 
      2 $CellContext`Nc^4)^(-1) (
     2 (-2979 + 1087 $CellContext`Nc^2 + 
       656 $CellContext`Nc^4) $CellContext`z3^2 + 
     25 (-171 + 151 $CellContext`Nc^2 + 
       32 $CellContext`Nc^4) $CellContext`z6)}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.988829958234558*^9, 3.988830002788068*^9}, 
   3.988830068706263*^9, {3.988830152881309*^9, 3.988830166531853*^9}, 
   3.9888302706086493`*^9, 3.9888303348135147`*^9, {3.989328942939504*^9, 
   3.989328951991478*^9}, 3.989329005855585*^9, 3.9893295788852673`*^9, 
   3.989329627374754*^9, {3.989330760088451*^9, 3.989330787464066*^9}, 
   3.9893318102694607`*^9, 3.989332743465303*^9, 3.9893329714893703`*^9, 
   3.9893330730573397`*^9, 3.990615246518442*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"d3c3d8d4-f8ca-4375-b700-bd277b0d0055"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 3, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.988829958234558*^9, 3.988830002788068*^9}, 
   3.988830068706263*^9, {3.988830152881309*^9, 3.988830166531853*^9}, 
   3.9888302706086493`*^9, 3.9888303348135147`*^9, {3.989328942939504*^9, 
   3.989328951991478*^9}, 3.989329005855585*^9, 3.9893295788852673`*^9, 
   3.989329627374754*^9, {3.989330760088451*^9, 3.989330787464066*^9}, 
   3.9893318102694607`*^9, 3.989332743465303*^9, 3.9893329714893703`*^9, 
   3.9893330730573397`*^9, 3.9906152465192137`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"04240be0-127f-4251-affe-646b6201ee94"]
}, Open  ]],

Cell["include color factor", "Text",
 CellChangeTimes->{{3.990615364206985*^9, 
  3.990615367403137*^9}},ExpressionUUID->"2195ea50-b945-4814-98bc-\
5dcd147962fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"treeColorF", "[", 
    RowBox[{"6", ",", "1", ",", "1"}], "]"}], 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"fexp", "[", 
       RowBox[{"2", ",", "6", ",", "1", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.98933089903613*^9, 3.989330930513192*^9}, {
   3.989330993178217*^9, 3.9893310161842422`*^9}, 3.989331075025733*^9, {
   3.989331281765747*^9, 3.989331377872581*^9}, {3.989331615233365*^9, 
   3.989331669337388*^9}, {3.989331701626635*^9, 3.989331711848824*^9}, {
   3.989333967170144*^9, 3.9893339678569098`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"709d7af0-2b6c-42f5-8972-b5b84962ae71"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"30", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"600", "+", 
       RowBox[{"1200", " ", 
        SuperscriptBox["Nc", "2"]}], "-", 
       RowBox[{"504", " ", 
        SuperscriptBox["Nc", "4"]}], "+", 
       RowBox[{"65", " ", 
        SuperscriptBox["Nc", "6"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["Nc", "8"]}]}], ")"}], " ", "z5", " ", "\[Epsilon]"}], 
    
    SuperscriptBox["Nc", "4"]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["Nc", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"63000", "+", 
          RowBox[{"1200", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"6744", " ", 
           SuperscriptBox["Nc", "4"]}], "+", 
          RowBox[{"689", " ", 
           SuperscriptBox["Nc", "6"]}], "+", 
          RowBox[{"108", " ", 
           SuperscriptBox["Nc", "8"]}]}], ")"}], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"75", " ", 
        RowBox[{"(", 
         RowBox[{"600", "+", 
          RowBox[{"1200", " ", 
           SuperscriptBox["Nc", "2"]}], "-", 
          RowBox[{"504", " ", 
           SuperscriptBox["Nc", "4"]}], "+", 
          RowBox[{"65", " ", 
           SuperscriptBox["Nc", "6"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Nc", "8"]}]}], ")"}], " ", "z6"}]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], 
    SuperscriptBox["Nc", "4"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "3"],
    SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Epsilon], 0, {
   30 $CellContext`Nc^(-4) (-1 + $CellContext`Nc^2) (600 + 
     1200 $CellContext`Nc^2 - 504 $CellContext`Nc^4 + 65 $CellContext`Nc^6 + 
     4 $CellContext`Nc^8) $CellContext`z5, $CellContext`Nc^(-4) (-1 + \
$CellContext`Nc^2) (
     6 (63000 + 1200 $CellContext`Nc^2 - 6744 $CellContext`Nc^4 + 
       689 $CellContext`Nc^6 + 108 $CellContext`Nc^8) $CellContext`z3^2 + 
     75 (600 + 1200 $CellContext`Nc^2 - 504 $CellContext`Nc^4 + 
       65 $CellContext`Nc^6 + 4 $CellContext`Nc^8) $CellContext`z6)}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.989330906128203*^9, 3.989330931051688*^9}, {
   3.989330994018659*^9, 3.989331016851076*^9}, 3.989331075286962*^9, 
   3.989331312304492*^9, {3.989331352237021*^9, 3.989331378875016*^9}, {
   3.989331610823308*^9, 3.989331630786831*^9}, 3.989331670129259*^9, {
   3.989331701929943*^9, 3.989331712657139*^9}, 3.989332747983687*^9, 
   3.989332976368783*^9, 3.9893332079953127`*^9, 3.989333968437387*^9, 
   3.990615248388073*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"f3465fd2-e47b-447b-b963-3ee5e6945029"]
}, Open  ]],

Cell[TextData[{
 "ratio functions ",
 StyleBox["F",
  FontSlant->"Italic"],
 " as defined in formula (2.6)"
}], "Text",
 CellChangeTimes->{{3.988474037862322*^9, 3.9884740700519342`*^9}, {
  3.989329494738195*^9, 3.989329496656865*^9}, {3.989329534490526*^9, 
  3.989329544849049*^9}, {3.989331254136808*^9, 3.989331257680682*^9}, {
  3.989331295635211*^9, 
  3.989331302952606*^9}},ExpressionUUID->"9620b958-8262-4651-92a2-\
93396c38e616"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FMI", "[", 
  RowBox[{"2", ",", "6", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{3.989331684425036*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"9c262287-baa3-4aca-bd84-6d88591c3b87"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{"600", "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["Nc", "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["Nc", "6"]}], "+", 
      SuperscriptBox["Nc", "8"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"4", " ", "\[Epsilon]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["99", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"2400", "-", 
        RowBox[{"1200", " ", 
         SuperscriptBox["Nc", "2"]}], "+", 
        RowBox[{"204", " ", 
         SuperscriptBox["Nc", "4"]}], "-", 
        RowBox[{"35", " ", 
         SuperscriptBox["Nc", "6"]}], "+", 
        SuperscriptBox["Nc", "8"]}], ")"}], " ", "UTM12I"}], "-", 
     RowBox[{"27", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3000"}], "+", 
        RowBox[{"2400", " ", 
         SuperscriptBox["Nc", "2"]}], "-", 
        RowBox[{"588", " ", 
         SuperscriptBox["Nc", "4"]}], "+", 
        RowBox[{"88", " ", 
         SuperscriptBox["Nc", "6"]}], "+", 
        SuperscriptBox["Nc", "8"]}], ")"}], " ", "UTM13I"}], "+", 
     RowBox[{"144", " ", 
      RowBox[{"(", 
       RowBox[{"2400", "-", 
        RowBox[{"1200", " ", 
         SuperscriptBox["Nc", "2"]}], "+", 
        RowBox[{"204", " ", 
         SuperscriptBox["Nc", "4"]}], "-", 
        RowBox[{"35", " ", 
         SuperscriptBox["Nc", "6"]}], "+", 
        SuperscriptBox["Nc", "8"]}], ")"}], " ", "UTM22I"}], "+", 
     RowBox[{
      FractionBox["27", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1200"}], "+", 
        RowBox[{"1200", " ", 
         SuperscriptBox["Nc", "2"]}], "-", 
        RowBox[{"324", " ", 
         SuperscriptBox["Nc", "4"]}], "+", 
        RowBox[{"47", " ", 
         SuperscriptBox["Nc", "6"]}], "+", 
        SuperscriptBox["Nc", "8"]}], ")"}], " ", "UTM25I"}], "-", 
     RowBox[{
      FractionBox["81", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1200"}], "+", 
        RowBox[{"1200", " ", 
         SuperscriptBox["Nc", "2"]}], "-", 
        RowBox[{"324", " ", 
         SuperscriptBox["Nc", "4"]}], "+", 
        RowBox[{"47", " ", 
         SuperscriptBox["Nc", "6"]}], "+", 
        SuperscriptBox["Nc", "8"]}], ")"}], " ", "UTM26I"}], "+", 
     RowBox[{"27", " ", 
      RowBox[{"(", 
       RowBox[{"2400", "-", 
        RowBox[{"1200", " ", 
         SuperscriptBox["Nc", "2"]}], "+", 
        RowBox[{"204", " ", 
         SuperscriptBox["Nc", "4"]}], "-", 
        RowBox[{"35", " ", 
         SuperscriptBox["Nc", "6"]}], "+", 
        SuperscriptBox["Nc", "8"]}], ")"}], " ", "UTM36I"}], "+", 
     RowBox[{
      FractionBox["27", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1800"}], "+", 
        RowBox[{"1200", " ", 
         SuperscriptBox["Nc", "2"]}], "-", 
        RowBox[{"264", " ", 
         SuperscriptBox["Nc", "4"]}], "+", 
        RowBox[{"41", " ", 
         SuperscriptBox["Nc", "6"]}]}], ")"}], " ", "UTM43I"}], "+", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["Nc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1200", "-", 
         RowBox[{"444", " ", 
          SuperscriptBox["Nc", "2"]}], "+", 
         RowBox[{"59", " ", 
          SuperscriptBox["Nc", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["Nc", "6"]}]}], ")"}], " ", "UTMextra", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], "2"]}], 
      RowBox[{"1", "-", 
       RowBox[{"6", " ", "\[Epsilon]"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}]], "-", 
     FractionBox[
      RowBox[{"3", " ", "UTM14I", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["Nc", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "593"}], "+", 
            RowBox[{"3558", " ", "\[Epsilon]"}], "-", 
            RowBox[{"4390", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"52800", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"6", " ", "\[Epsilon]"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"1200", " ", 
          SuperscriptBox["Nc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"19", "-", 
            RowBox[{"114", " ", "\[Epsilon]"}], "+", 
            RowBox[{"146", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["Nc", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"31", "-", 
            RowBox[{"186", " ", "\[Epsilon]"}], "+", 
            RowBox[{"266", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["Nc", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"263", "-", 
            RowBox[{"1578", " ", "\[Epsilon]"}], "+", 
            RowBox[{"1882", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"1", "-", 
       RowBox[{"6", " ", "\[Epsilon]"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", "UTM01I", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1200", " ", 
          SuperscriptBox["Nc", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", "\[Epsilon]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"45600", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"6", " ", "\[Epsilon]"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["Nc", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"73", "-", 
            RowBox[{"438", " ", "\[Epsilon]"}], "+", 
            RowBox[{"620", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["Nc", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"343", "-", 
            RowBox[{"2058", " ", "\[Epsilon]"}], "+", 
            RowBox[{"3188", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["Nc", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"397", "-", 
            RowBox[{"2382", " ", "\[Epsilon]"}], "+", 
            RowBox[{"3884", " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"6", " ", "\[Epsilon]"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9893316856634693`*^9, 3.989332745666087*^9, 
  3.989332974034933*^9, 3.989333075000502*^9, 3.99061525582015*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"8abcbd4f-be70-423f-96d8-5b6aa2bd93d3"]
}, Open  ]],

Cell["large N conjecture (7.2)", "Text",
 CellChangeTimes->{{3.9893318354646378`*^9, 3.989331842368567*^9}, {
  3.9893339391046467`*^9, 
  3.989333943032527*^9}},ExpressionUUID->"431fb127-835d-4911-9c4d-\
ec19e239ed42"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"fexp", "[", 
       RowBox[{"2", ",", "n", ",", "i", ",", "i"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Nc", ",", "\[Infinity]", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "3", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"IntegerPartitions", "[", "n", "]"}], ",", 
        RowBox[{
         RowBox[{"Not", "@", 
          RowBox[{"MemberQ", "[", 
           RowBox[{"#", ",", "1"}], "]"}]}], "&"}]}], "]"}], "]"}]}], "}"}]}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"120", "+", 
          FractionBox[
           RowBox[{"60", 
            RowBox[{"Count", "[", 
             RowBox[{"#", ",", "2"}], "]"}]}], "n"]}], ")"}], "z5"}], "&"}], "/@", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"IntegerPartitions", "[", "n", "]"}], ",", 
        RowBox[{
         RowBox[{"Not", "@", 
          RowBox[{"MemberQ", "[", 
           RowBox[{"#", ",", "1"}], "]"}]}], "&"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "3", ",", "10"}], "}"}]}], "]"}], "-", "%"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.989332051729495*^9, 3.989332100419276*^9}, {
   3.989332793194415*^9, 3.989332834073367*^9}, {3.989332899889769*^9, 
   3.9893329004732122`*^9}, 3.989333374530857*^9, {3.989333525162435*^9, 
   3.989333530320218*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a8d87ce3-5b97-4d11-9309-b300556b365e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"120", " ", "z5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"120", " ", "z5"}], ",", 
     RowBox[{"150", " ", "z5"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"120", " ", "z5"}], ",", 
     RowBox[{"132", " ", "z5"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"120", " ", "z5"}], ",", 
     RowBox[{"130", " ", "z5"}], ",", 
     RowBox[{"120", " ", "z5"}], ",", 
     RowBox[{"150", " ", "z5"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"120", " ", "z5"}], ",", 
     FractionBox[
      RowBox[{"900", " ", "z5"}], "7"], ",", 
     RowBox[{"120", " ", "z5"}], ",", 
     FractionBox[
      RowBox[{"960", " ", "z5"}], "7"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"120", " ", "z5"}], ",", 
     FractionBox[
      RowBox[{"255", " ", "z5"}], "2"], ",", 
     RowBox[{"120", " ", "z5"}], ",", 
     RowBox[{"120", " ", "z5"}], ",", 
     RowBox[{"135", " ", "z5"}], ",", 
     FractionBox[
      RowBox[{"255", " ", "z5"}], "2"], ",", 
     RowBox[{"150", " ", "z5"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"120", " ", "z5"}], ",", 
     FractionBox[
      RowBox[{"380", " ", "z5"}], "3"], ",", 
     RowBox[{"120", " ", "z5"}], ",", 
     RowBox[{"120", " ", "z5"}], ",", 
     FractionBox[
      RowBox[{"400", " ", "z5"}], "3"], ",", 
     FractionBox[
      RowBox[{"380", " ", "z5"}], "3"], ",", 
     RowBox[{"120", " ", "z5"}], ",", 
     RowBox[{"140", " ", "z5"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"120", " ", "z5"}], ",", 
     RowBox[{"126", " ", "z5"}], ",", 
     RowBox[{"120", " ", "z5"}], ",", 
     RowBox[{"120", " ", "z5"}], ",", 
     RowBox[{"132", " ", "z5"}], ",", 
     RowBox[{"120", " ", "z5"}], ",", 
     RowBox[{"126", " ", "z5"}], ",", 
     RowBox[{"126", " ", "z5"}], ",", 
     RowBox[{"120", " ", "z5"}], ",", 
     RowBox[{"138", " ", "z5"}], ",", 
     RowBox[{"132", " ", "z5"}], ",", 
     RowBox[{"150", " ", "z5"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.989332065158062*^9, 3.989332109866868*^9}, 
   3.9893327808897753`*^9, 3.9893328423583927`*^9, 3.989333220973194*^9, 
   3.989333378809409*^9, 3.989333533774921*^9, 3.99061534655315*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"ff2fcc90-c98d-4eea-a457-47304c025136"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.989332065158062*^9, 3.989332109866868*^9}, 
   3.9893327808897753`*^9, 3.9893328423583927`*^9, 3.989333220973194*^9, 
   3.989333378809409*^9, 3.989333533774921*^9, 3.9906153465540667`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"215cf79e-a96d-4606-9b13-4be8528ff8a0"]
}, Open  ]]
},
WindowSize->{1206, 732.75},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bd22677e-d1c1-4661-b27b-7665a9e3241f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 225, 3, 29, "Input",ExpressionUUID->"fc7b2810-2486-4e16-80c5-e8b0db04b0a9"],
Cell[782, 25, 479, 8, 49, "Input",ExpressionUUID->"d89382cf-9c9f-4302-8212-9a8e59bea682"],
Cell[1264, 35, 347, 5, 33, "Text",ExpressionUUID->"a65bb680-4e00-47f0-a75a-5d05956b9250"],
Cell[CellGroupData[{
Cell[1636, 44, 508, 10, 29, "Input",ExpressionUUID->"bbbf6fa1-d7e7-41f5-a43b-5ae67bac03ea"],
Cell[2147, 56, 849, 21, 34, "Output",ExpressionUUID->"f5af0982-fe30-4bee-aedf-05393c74f127"]
}, Open  ]],
Cell[3011, 80, 409, 10, 33, "Text",ExpressionUUID->"8d6613c2-dfd7-44c5-afc7-641a5272bf36"],
Cell[3423, 92, 162, 3, 33, "Text",ExpressionUUID->"aaa93567-4377-4fdc-a75d-bbec8ad23e88"],
Cell[CellGroupData[{
Cell[3610, 99, 567, 12, 69, "Input",ExpressionUUID->"51702a19-6f80-4c68-9800-c7cc07b16ac7"],
Cell[4180, 113, 420, 6, 33, "Output",ExpressionUUID->"eea7e683-e708-47f4-bb70-8b17bbe2d8b3"],
Cell[4603, 121, 6137, 154, 195, "Output",ExpressionUUID->"5408a310-ccf2-4a6d-8c1f-11f438c9d789"],
Cell[10743, 277, 546, 10, 33, "Output",ExpressionUUID->"30fa85e0-e523-49df-af34-0f6892b1ab12"]
}, Open  ]],
Cell[11304, 290, 157, 3, 33, "Text",ExpressionUUID->"28f614cd-c24a-4d75-9dea-ef89b48f6da2"],
Cell[CellGroupData[{
Cell[11486, 297, 1096, 22, 69, "Input",ExpressionUUID->"2c75d8b3-7f56-4fa8-902b-ec8719aab0e3"],
Cell[12585, 321, 5666, 160, 182, "Output",ExpressionUUID->"b255c2f9-a998-43ec-aadc-ef71d7479c0b"],
Cell[18254, 483, 2601, 69, 57, "Output",ExpressionUUID->"d3c3d8d4-f8ca-4375-b700-bd277b0d0055"],
Cell[20858, 554, 747, 13, 33, "Output",ExpressionUUID->"04240be0-127f-4251-affe-646b6201ee94"]
}, Open  ]],
Cell[21620, 570, 162, 3, 33, "Text",ExpressionUUID->"2195ea50-b945-4814-98bc-5dcd147962fa"],
Cell[CellGroupData[{
Cell[21807, 577, 817, 18, 29, "Input",ExpressionUUID->"709d7af0-2b6c-42f5-8972-b5b84962ae71"],
Cell[22627, 597, 3021, 76, 97, "Output",ExpressionUUID->"f3465fd2-e47b-447b-b963-3ee5e6945029"]
}, Open  ]],
Cell[25663, 676, 440, 11, 33, "Text",ExpressionUUID->"9620b958-8262-4651-92a2-93396c38e616"],
Cell[CellGroupData[{
Cell[26128, 691, 220, 4, 29, "Input",ExpressionUUID->"9c262287-baa3-4aca-bd84-6d88591c3b87"],
Cell[26351, 697, 7417, 207, 293, "Output",ExpressionUUID->"8abcbd4f-be70-423f-96d8-5b6aa2bd93d3"]
}, Open  ]],
Cell[33783, 907, 219, 4, 33, "Text",ExpressionUUID->"431fb127-835d-4911-9c4d-ec19e239ed42"],
Cell[CellGroupData[{
Cell[34027, 915, 1878, 52, 94, "Input",ExpressionUUID->"a8d87ce3-5b97-4d11-9309-b300556b365e"],
Cell[35908, 969, 2372, 68, 119, "Output",ExpressionUUID->"ff2fcc90-c98d-4eea-a457-47304c025136"],
Cell[38283, 1039, 1068, 26, 77, "Output",ExpressionUUID->"215cf79e-a96d-4606-9b13-4be8528ff8a0"]
}, Open  ]]
}
]
*)


